Simplifying the large mass expansion

It is shown how the well-known large mass expansion can be simplified to obtain more terms of the expansion in an analytic form. Expanding two-loop four-point Feynman integrals which contribute to the process $H \to ggg$ is used as an example.

==> F1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    218493,       5768]
NotebookOptionsPosition[    195540,       5422]
NotebookOutlinePosition[    195875,       5437]
CellTagsIndexPosition[    195832,       5434]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", "                           ", "F1", "                    ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8588288580347443`*^9, 3.858828859948539*^9}, {
  3.858828907953637*^9, 
  3.85882891413892*^9}},ExpressionUUID->"f15c4613-ebb5-4d01-81d4-\
d5cf5006e61b"],

Cell[BoxData[
 RowBox[{"the", " ", "leading", " ", "orders", " ", "of", " ", "the", " ", 
  "four", " ", "contributions", " ", "to", " ", "the", " ", "expansion", " ", 
  "of", " ", 
  RowBox[{"G", "[", 
   RowBox[{"{", 
    RowBox[{
    "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
     ",", "a8", ",", "a9"}], "}"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.856010037387891*^9, 3.856010052136178*^9}, {
  3.8579894632885942`*^9, 3.857989464431594*^9}, {3.857989698853652*^9, 
  3.8579897237615767`*^9}},ExpressionUUID->"eafb150e-8855-48a0-83a9-\
d6c960d16c69"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"gamma0", "\[Rule]", 
   FractionBox["1", 
    RowBox[{"mt2", "^", 
     RowBox[{"(", 
      RowBox[{
      "a1", "+", "a2", "+", "a3", "+", "a4", "+", "a5", "+", "a6", "+", "a7", 
       "+", "a8", "+", "a9", "-", "4", "+", 
       RowBox[{"2", "ep"}]}], ")"}]}]]}]}]], "Input",ExpressionUUID->\
"bb99980b-51fd-4541-8dd5-a3e33c983f7f"],

Cell[BoxData[
 RowBox[{"gamma1", "\[Rule]", 
  FractionBox["1", 
   RowBox[{"mt2", "^", 
    RowBox[{"(", 
     RowBox[{
     "a1", "+", "a3", "+", "a4", "+", "a5", "+", "a6", "-", "2", "+", "ep"}], 
     ")"}]}]]}]], "Input",ExpressionUUID->"ac50d039-e775-4116-bce0-\
199b424568ea"],

Cell[BoxData[
 RowBox[{"gamma2", "\[Rule]", 
  FractionBox["1", 
   RowBox[{"mt2", "^", 
    RowBox[{"(", 
     RowBox[{
     "a2", "+", "a3", "+", "a7", "+", "a8", "+", "a9", "-", "2", "+", "ep"}], 
     ")"}]}]]}]], "Input",ExpressionUUID->"cbcbf946-d24e-4a4d-b4da-\
281f79f3057b"],

Cell[BoxData[
 RowBox[{"gamma3", "\[Rule]", 
  FractionBox["1", 
   RowBox[{"mt2", "^", 
    RowBox[{"(", "a3", ")"}]}]]}]], "Input",ExpressionUUID->"a037c7d4-e3ad-\
4acf-a459-acc655ad455a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"loind1", "[", 
    RowBox[{
    "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_", ",", 
     "a7_", ",", "a8_", ",", "a9_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
      "a1", "+", "a2", "+", "a3", "+", "a4", "+", "a5", "+", "a6", "+", "a7", 
       "+", "a8", "+", "a9", "-", "4", "+", 
       RowBox[{"2", "ep"}]}], ",", 
      RowBox[{
      "a1", "+", "a3", "+", "a4", "+", "a5", "+", "a6", "-", "2", "+", "ep"}],
       ",", 
      RowBox[{
      "a2", "+", "a3", "+", "a7", "+", "a8", "+", "a9", "-", "2", "+", "ep"}],
       ",", "a3"}], "}"}], "/.", 
    RowBox[{"ep", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"10a629d1-bb7e-4a53-9e00-0d2f194b7467"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"G", "[", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0",
      ",", "0"}], "}"}], "]"}], " "}]], "Input",ExpressionUUID->"9bc39e92-\
20c6-4611-81bd-56d944a25875"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"loind1", "[", 
   RowBox[{
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
    ",", "0"}], "]"}], " "}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"b1986a16-d785-4fa8-98d7-aaf228138e64"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.859121512407466*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"c8891dc0-b645-435b-89ac-d2c6a1a90422"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"loind1", "[", 
   RowBox[{
   "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
    RowBox[{"-", "1"}], ",", "0"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.859121517240556*^9, 3.859121542420549*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"b6c5d044-aa64-45a4-b263-380c24b328c3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "4", ",", "1", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.859121521895625*^9, 3.859121542691362*^9}},
 CellLabel->"Out[5]=",ExpressionUUID->"50cdfa7e-cc46-41ed-9ca4-2954f732d9e0"]
}, Open  ]],

Cell[BoxData["\"\<The contributions of gamma0,gamma1 and gamma2 are described \
with the use of parameter rho which is introduced into small variables. The \
order of a Taylor expansion in rho is Nrho[i], i=0,1,2.  The expansion \
connected with gamma3 could be decribed with rho^2 but it is introduced by an \
explicit formula, with an expansion of order N3. Nrho[i] are chosen even; odd \
powers will give zero contributions.\>\""], "Input",ExpressionUUID->"72870af0-\
5d96-4dc4-99ff-48fad1b0a0b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Nrho", "[", "i", "]"}], "\[Rule]", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"Nexp", "-", 
      RowBox[{"lo", "[", "i", "]"}]}], ")"}]}]}], "}"}]], "Input",ExpressionUU\
ID->"98db01ac-d834-4273-afe6-dd36b930c6eb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"N3", "\[Rule]", 
   RowBox[{"Nexp", "-", 
    RowBox[{"lo", "[", "3", "]"}]}]}], "}"}]], "Input",ExpressionUUID->\
"d0e570af-e505-4cf0-a2d0-218435ab2cef"],

Cell[BoxData["gamma0"], "Input",
 CellChangeTimes->{{3.856067679311467*^9, 
  3.856067680964818*^9}},ExpressionUUID->"4ddc4c01-0440-45f6-945a-\
79af414ab1b6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Nrho", "[", "0", "]"}], "\[Rule]", " ", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"7", "-", "3"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.856067649262226*^9, 3.856067668410891*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"70b2945f-b583-469b-938c-55df765686d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nrho", "[", "0", "]"}], "\[Rule]", "8"}]], "Output",
 CellChangeTimes->{3.8560676690747967`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"307c7e35-6d1d-4634-b49c-c07aae383598"]
}, Open  ]],

Cell[BoxData["gamma1"], "Input",
 CellChangeTimes->{{3.856067688203115*^9, 
  3.856067688314728*^9}},ExpressionUUID->"820290dd-4fae-4130-a77c-\
131b5258f064"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Nrho", "[", "1", "]"}], "\[Rule]", " ", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"7", "-", "3"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.856067677107835*^9, 3.8560676773548326`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"7e1ae8f2-ee25-449f-9d95-2049c0514ac1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nrho", "[", "1", "]"}], "\[Rule]", "8"}]], "Output",
 CellChangeTimes->{3.856067697082521*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"4397654a-7b40-452b-9bb7-68075133fadb"]
}, Open  ]],

Cell[BoxData["gamma2"], "Input",
 CellChangeTimes->{{3.856067702666247*^9, 
  3.856067702937429*^9}},ExpressionUUID->"7bc0e245-1c45-4ef4-8a05-\
13e757248eed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Nrho", "[", "2", "]"}], "\[Rule]", " ", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"7", "-", "1"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.856067713361816*^9, 3.856067716223859*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"4c04af43-101c-46bc-a844-49f622aa220d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nrho", "[", "2", "]"}], "\[Rule]", "12"}]], "Output",
 CellChangeTimes->{3.856067716459538*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"6b9a879f-e518-42e2-8faf-e6b9e3015703"]
}, Open  ]],

Cell[BoxData["gamma3"], "Input",
 CellChangeTimes->{{3.856067722878272*^9, 
  3.856067723246127*^9}},ExpressionUUID->"c52d499b-5dd0-40a1-9b63-\
788ad6185cd9"],

Cell[BoxData[
 RowBox[{"N3", "\[Rule]", 
  RowBox[{"Nexp", "-", 
   RowBox[{"lo", "[", "3", "]"}]}]}]], "Input",ExpressionUUID->"2ca68c94-570e-\
4c7d-a3b0-5d2af47e1481"],

Cell[BoxData[
 RowBox[{"N3", "\[Rule]"}]], "Input",ExpressionUUID->"076c21f3-1c73-43c0-9fe2-558fd4f27860"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"7", "-", "1"}]], "Input",
 CellChangeTimes->{{3.85606774572025*^9, 3.856067762627016*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"2681837a-3794-4597-9960-668e79ef3180"],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.856067763877174*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"30ad6630-1869-4f51-9eed-2ec504d7928c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Nrho1b", "\[Equal]", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"Nexp", "-", "1"}], ")"}]}]}], ",", "Nexp"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.8591299941506777`*^9, 3.859130042985422*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"4629d32a-822b-4892-b550-7eeca48c9889"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Nexp", "\[Rule]", 
   RowBox[{"1", "+", 
    FractionBox["Nrho1b", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.859130036552142*^9, 3.85913004342332*^9}},
 CellLabel->"Out[7]=",ExpressionUUID->"657e34dd-2209-4186-b839-f26f96b77c58"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "+", 
   FractionBox["Nrho1b", "2"]}], "/.", 
  RowBox[{"Nrho1b", "\[Rule]", "22"}]}]], "Input",
 CellChangeTimes->{{3.859130050756126*^9, 3.8591300563464403`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"75689238-24ae-45e4-9518-055a14e4bd7a"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{3.859130056672237*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"9c896e68-adb0-4220-b6d6-c52a4b46766c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"22", "-", "12"}], ")"}], "/", "2"}]], "Input",
 CellChangeTimes->{{3.8591301072600307`*^9, 3.859130112752881*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"9e54ec46-59ac-40c2-9f57-94e7deb2fd92"],

Cell[BoxData["5"], "Output",
 CellChangeTimes->{3.859130113107684*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"a2b3ae7d-2059-4c82-9e32-88b562f79f87"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"7", "+", "5"}]], "Input",
 CellChangeTimes->{{3.85913012587887*^9, 3.859130127848421*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"6b7f8c75-a90d-41f8-aae7-7a49f8b613d2"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{3.8591301282632027`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"0e9fbcf0-fa1d-4ea9-be3f-d22b62e51d20"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "+", 
   FractionBox["Nrho1b", "2"]}], "/.", 
  RowBox[{"Nrho1b", "\[Rule]", "24"}]}]], "Input",
 CellChangeTimes->{{3.859137987610938*^9, 3.859137987912065*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"7fc0b5ec-0039-48f3-b4f4-11eb29b522fc"],

Cell[BoxData["13"], "Output",
 CellChangeTimes->{3.8591379883428307`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"46f10aca-117d-4faa-b133-493df23f4296"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"So", ",", " ", 
  RowBox[{"to", " ", "achieve", " ", "the", " ", "order", " ", 
   RowBox[{"1", "/", 
    RowBox[{"mt2", "^", "7"}]}], " ", "we", " ", "need", " ", "the", "  ", 
   "following", " ", "orders", " ", "of", " ", "the", " ", "four", " ", 
   RowBox[{"contributions", ":"}]}]}]], "Input",
 CellChangeTimes->{{3.857989767374021*^9, 
  3.8579898136904583`*^9}},ExpressionUUID->"147bd4e8-a2dc-400b-ae9e-\
37525863b674"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"Nexp", ",", "N3"}], "}"}], "="}]], "Input",
 CellChangeTimes->{{3.859126531639769*^9, 
  3.859126558571982*^9}},ExpressionUUID->"d1e49b51-7f08-4d15-8f14-\
041a1b848596"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"8", ",", "8", ",", "12"}], "}"}], " ", "and", " ", 
  RowBox[{"{", "6", "}"}]}]], "Input",
 CellChangeTimes->{{3.856067989620356*^9, 
  3.856068008114118*^9}},ExpressionUUID->"2265bb27-71e6-44be-9eff-\
9c66c42b0e34"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"gamma0", ";", " ", "lmt1"}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.8588289184234953`*^9, 
  3.858828937679213*^9}},ExpressionUUID->"f77e7dc5-52fe-4a1c-b773-\
a6ac92dccf05"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integrand0a", "[", 
   RowBox[{
   "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_", ",", 
    "a7_", ",", "a8_", ",", "a9_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["kk", 
       RowBox[{"-", "a1"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"ll", "-", 
         RowBox[{"mw2", " ", 
          SuperscriptBox["rho", "2"]}]}], ")"}], 
       RowBox[{"-", "a2"}]], " ", 
      SuperscriptBox["P3", 
       RowBox[{"-", "a3"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"kk", "-", 
         RowBox[{"2", " ", "p1k", " ", "rho"}]}], ")"}], 
       RowBox[{"-", "a4"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"kk", "-", 
         RowBox[{"2", " ", "p1k", " ", "rho"}], "-", 
         RowBox[{"2", " ", "p2k", " ", "rho"}], "+", 
         RowBox[{
          SuperscriptBox["rho", "2"], " ", "s"}]}], ")"}], 
       RowBox[{"-", "a5"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"kk", "-", 
         RowBox[{"2", " ", "p1k", " ", "rho"}], "-", 
         RowBox[{"2", " ", "p2k", " ", "rho"}], "-", 
         RowBox[{"2", " ", "p3k", " ", "rho"}], "+", 
         RowBox[{"mh2", " ", 
          SuperscriptBox["rho", "2"]}]}], ")"}], 
       RowBox[{"-", "a6"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"ll", "-", 
         RowBox[{"2", " ", "p1l", " ", "rho"}], "-", 
         RowBox[{"2", " ", "p2l", " ", "rho"}], "-", 
         RowBox[{"2", " ", "p3l", " ", "rho"}], "+", 
         RowBox[{"mh2", " ", 
          SuperscriptBox["rho", "2"]}], "-", 
         RowBox[{"mw2", " ", 
          SuperscriptBox["rho", "2"]}]}], ")"}], 
       RowBox[{"-", "a7"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"ll", "-", 
         RowBox[{"2", " ", "p1l", " ", "rho"}]}], ")"}], 
       RowBox[{"-", "a8"}]], " ", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"ll", "-", 
         RowBox[{"2", " ", "p1l", " ", "rho"}], "-", 
         RowBox[{"2", " ", "p2l", " ", "rho"}], "+", 
         RowBox[{
          SuperscriptBox["rho", "2"], " ", "s"}]}], ")"}], 
       RowBox[{"-", "a9"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"rho", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"a2d04f8b-2e64-4c65-b758-f5146c1be225"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Variables", "[", 
  RowBox[{"integrand0a", "[", 
   RowBox[{
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
    ",", "0", ",", "4"}], "]"}], " ", "]"}]], "Input",
 CellChangeTimes->{{3.858945880869664*^9, 3.858945880947152*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"440ab8f4-8ed3-450b-b080-b7e825e29fa7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "kk", ",", "ll", ",", "P3", ",", "p1k", ",", "p1l", ",", "p2k", ",", "p2l", 
   ",", "p3k", ",", "p3l", ",", "rho", ",", "mh2", ",", "mw2", ",", "s"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.858947568190654*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"c2e96b84-98f2-4b87-a399-7a26e9cdc23e"]
}, Closed]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"p1k", ",", "p1l", ",", "p2k", ",", "p2l", ",", "p3k", ",", "p3l"}],
   "}"}]], "Input",
 CellChangeTimes->{{3.8589475804367228`*^9, 
  3.858947582749486*^9}},ExpressionUUID->"0dbfe1dd-c9cc-4c32-bff8-\
9aad409a7456"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Variables", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "p1k", ",", "p1l", ",", "p2k", ",", "p2l", ",", "p3k", ",", "p3l"}], 
    "}"}], "/.", "sl1"}], "]"}]], "Input",
 CellChangeTimes->{{3.858947731775765*^9, 3.8589477365189667`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"a4c8d6d0-06ec-44d6-bf62-4adf607874bd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "p1m2k", ",", "p1m2l", ",", "p1p2k", ",", "p1p2l", ",", "p3m1k", ",", 
   "p3m1l"}], "}"}]], "Output",
 CellChangeTimes->{3.858947736929655*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"6bbac106-a8a6-44b9-b051-d773b51f92cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "p1k", ",", "p1l", ",", "p2k", ",", "p2l", ",", "p3k", ",", "p3l"}], 
     "}"}], "/.", "sl1"}], "/.", "back2pkl"}], "//", "Expand"}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"d85285e5-f998-4912-b0df-79faf82f26b6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"k", " ", "p1"}], ",", 
   RowBox[{"l", " ", "p1"}], ",", 
   RowBox[{"k", " ", "p2"}], ",", 
   RowBox[{"l", " ", "p2"}], ",", 
   RowBox[{"k", " ", "p3"}], ",", 
   RowBox[{"l", " ", "p3"}]}], "}"}]], "Output",
 CellChangeTimes->{3.858947642849724*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"401d964f-78e7-407b-a87d-df5bcbd771f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
   "P3", ",", "kk", ",", "ll", ",", "p1m2k", ",", "p1m2l", ",", "p1p2k", ",", 
    "p1p2l", ",", "p3m1k", ",", "p3m1l"}], "}"}], "//", "Length"}]], "Input",
 CellChangeTimes->{{3.85894776551083*^9, 3.85894776683689*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"ebc7b318-bc5f-4a26-914b-038823ef7b34"],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{3.858947767388453*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"1e07edc7-7271-476c-b536-f160895f6c6e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"nn", "=", "0"}], ",", 
   RowBox[{"nn", "\[LessEqual]", " ", "6"}], ",", 
   RowBox[{"nn", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"test1", "=", " ", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"integrand0a", "[", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
           "0", ",", "0", ",", "nn"}], "]"}], ",", "rho", ",", "nn"}], "]"}], 
      " ", "/.", "sl1"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"order1", "[", "nn", "]"}], "=", 
     RowBox[{"ToG", "[", 
      RowBox[{"test1", ",", "1", ",", 
       RowBox[{"{", 
        RowBox[{
        "P3", ",", "kk", ",", "ll", ",", "p1m2k", ",", "p1m2l", ",", "p1p2k", 
         ",", "p1p2l", ",", "p3m1k", ",", "p3m1l"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "nn", "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.858832666015217*^9, 3.858832666160907*^9}, {
   3.85883269927938*^9, 3.858832805047472*^9}, {3.8589445565598*^9, 
   3.858944600834626*^9}, {3.858947667352262*^9, 3.8589476676391068`*^9}, 
   3.858947713709079*^9, {3.858947757384716*^9, 3.8589477715787983`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"4b0705a1-db72-44b4-8687-256a3cb569b2"],

Cell[CellGroupData[{

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.8588327933474703`*^9, 3.858832805892161*^9}, 
   3.858944756226359*^9, 3.858947776884778*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"a8e7174d-abd9-4791-ad33-db625120318b"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{{3.8588327933474703`*^9, 3.858832805892161*^9}, 
   3.858944756226359*^9, 3.858947776891807*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"91a17bae-b601-4112-b677-48ff70a16fa2"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.8588327933474703`*^9, 3.858832805892161*^9}, 
   3.858944756226359*^9, 3.8589477768987293`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"f9b3e460-648d-4453-8bc4-e8ba5b3b13a8"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{{3.8588327933474703`*^9, 3.858832805892161*^9}, 
   3.858944756226359*^9, 3.858947776943912*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"92be7efd-2b97-435b-8d87-08774a222818"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.8588327933474703`*^9, 3.858832805892161*^9}, 
   3.858944756226359*^9, 3.8589477769836903`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"6f2a4815-d540-412a-86a9-4d9203792d8a"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{{3.8588327933474703`*^9, 3.858832805892161*^9}, 
   3.858944756226359*^9, 3.858947777157918*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"a9223c51-07aa-45bf-b365-d20591f91a7f"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{{3.8588327933474703`*^9, 3.858832805892161*^9}, 
   3.858944756226359*^9, 3.858947777251821*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"1886bc08-5307-4270-bc2d-22f17a8ad680"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"order1", "[", "6", "]"}]], "Input",
 CellChangeTimes->{{3.858944771983705*^9, 3.8589447729596643`*^9}, {
  3.858947780491405*^9, 3.858947780645507*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"73738a06-2aac-4989-accd-480fa75dcb8b"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["mh2", "3"]}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
              "1", ",", "4", ",", "5", ",", "0", ",", "0", ",", "0", ",", "0",
                ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["mh2", "2"], " ", "mw2", " ", 
           RowBox[{"G", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
              "1", ",", "4", ",", "5", ",", "0", ",", "0", ",", "0", ",", "0",
                ",", "0", ",", "0"}], "}"}]}], "]"}]}], "-", 
          RowBox[{"6", " ", "mh2", " ", 
           SuperscriptBox["mw2", "2"], " ", 
           RowBox[{"G", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
              "1", ",", "4", ",", "5", ",", "0", ",", "0", ",", "0", ",", "0",
                ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["mw2", "3"], " ", 
           RowBox[{"G", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
              "1", ",", "4", ",", "5", ",", "0", ",", "0", ",", "0", ",", "0",
                ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
          TemplateBox[{"1641"},
           "OutputSizeLimit`Skeleton"], "+", 
          RowBox[{"2992", " ", 
           RowBox[{"G", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "10", ",", "2", ",", "0", ",", "0", ",", 
               RowBox[{"-", "2"}], ",", "0", ",", 
               RowBox[{"-", "4"}], ",", "0"}], "}"}]}], "]"}]}], "+", 
          RowBox[{"672", " ", 
           RowBox[{"G", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "10", ",", "2", ",", "0", ",", "0", ",", 
               RowBox[{"-", "1"}], ",", "0", ",", 
               RowBox[{"-", "5"}], ",", "0"}], "}"}]}], "]"}]}], "+", 
          RowBox[{"64", " ", 
           RowBox[{"G", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
              "1", ",", "10", ",", "2", ",", "0", ",", "0", ",", "0", ",", 
               "0", ",", 
               RowBox[{"-", "6"}], ",", "0"}], "}"}]}], "]"}]}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{61., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{54., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 10, 26674004205238209005, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{61., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 10, 26674004205238209005, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{46., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 10, 26674004205238209005, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{83., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{83., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[26674004205238209005 === $SessionID, 
   Out[10], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.858944773568568*^9, 3.8589477808629923`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"dee64539-1609-49c0-91cb-ff321acc9cb7"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{
    RowBox[{"Definition", "[", "order1", "]"}], ",", 
    "\"\</home/smirnov/e/2022/BST/Setup/order1.m\>\""}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.858834718331341*^9, 3.858834721510195*^9}, {
  3.858834771204009*^9, 3.858834813391795*^9}, {3.858944631280798*^9, 
  3.8589446327209272`*^9}, {3.8589447179709272`*^9, 3.858944724144383*^9}, {
  3.858947798090983*^9, 
  3.858947802181635*^9}},ExpressionUUID->"7330bde5-0f7a-4879-8dfb-\
00df77f9efbc"],

Cell[BoxData[
 RowBox[{"--", 
  RowBox[{"--", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]], \
"Input",
 CellChangeTimes->{{3.858947833022129*^9, 
  3.8589478347056*^9}},ExpressionUUID->"7fd8ca8c-5d1f-4449-bf92-aaa1dbb1f9e5"],

Cell[BoxData[
 RowBox[{"--", 
  RowBox[{"--", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]], \
"Input",ExpressionUUID->"456a3f88-314f-41b6-b221-d2d0aea58421"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.858945685798751*^9, 
  3.858947902980824*^9},ExpressionUUID->"91d1a06f-f471-4ed0-833d-\
a20ab6acc7c5"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"gamma1", ";", " ", "lmt1a"}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.85882894303799*^9, 
  3.8588289449041357`*^9}},ExpressionUUID->"ceef02b9-d140-4ed9-a5f6-\
9613115b9891"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"integrand0a", "[", 
    RowBox[{
    "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_", ",", 
     "a7_", ",", "a8_", ",", "a9_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["kk", 
        RowBox[{"-", "a1"}]], 
       SuperscriptBox["D2", 
        RowBox[{"-", "a2"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"kk", "-", "mt2", "-", 
          RowBox[{"2", " ", "kl", " ", "rho"}], "+", 
          RowBox[{"ll", " ", 
           SuperscriptBox["rho", "2"]}]}], ")"}], 
        RowBox[{"-", "a3"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"kk", "-", 
          RowBox[{"2", " ", "p1k", " ", "rho"}]}], ")"}], 
        RowBox[{"-", "a4"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"kk", "-", 
          RowBox[{"2", " ", "p1k", " ", "rho"}], "-", 
          RowBox[{"2", " ", "p2k", " ", "rho"}], "+", 
          RowBox[{
           SuperscriptBox["rho", "2"], " ", "s"}]}], ")"}], 
        RowBox[{"-", "a5"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"kk", "-", 
          RowBox[{"2", " ", "p1k", " ", "rho"}], "-", 
          RowBox[{"2", " ", "p2k", " ", "rho"}], "-", 
          RowBox[{"2", " ", "p3k", " ", "rho"}], "+", 
          RowBox[{"mh2", " ", 
           SuperscriptBox["rho", "2"]}]}], ")"}], 
        RowBox[{"-", "a6"}]], 
       SuperscriptBox["D7", 
        RowBox[{"-", "a7"}]], "  ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"ll", "-", 
          RowBox[{"2", " ", "p1l"}]}], ")"}], 
        RowBox[{"-", "a8"}]], "  ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"ll", "-", 
          RowBox[{"2", " ", "p1l"}], "-", 
          RowBox[{"2", " ", "p2l"}], "+", "s"}], ")"}], 
        RowBox[{"-", "a9"}]]}], " ", ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"ab1609dc-8699-4ed7-afcc-26ba898e62c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Variables", "[", 
  RowBox[{"integrand0a", "[", 
   RowBox[{
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
    ",", "0", ",", "12"}], "]"}], " ", "]"}]], "Input",
 CellChangeTimes->{3.8589480800723*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"c142e18d-b606-4582-80aa-5019ebc6a6c2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "D2", ",", "D7", ",", "kk", ",", "mt2", ",", "kl", ",", "p1k", ",", "p2k", 
   ",", "p3k", ",", "rho", ",", "ll", ",", "mh2", ",", "s"}], "}"}]], "Output",\

 CellChangeTimes->{3.858829098973486*^9, 3.858947879805827*^9, 
  3.858948081349676*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"03380d58-fe43-47bc-96ba-0c9b4f4f0481"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "D2", ",", "D7", ",", "kk", ",", " ", "kl", ",", "p1k", ",", "p2k", ",", 
   "p3k", ",", "ll"}], "}"}]], "Input",
 CellChangeTimes->{{3.8589480923472443`*^9, 
  3.858948104519552*^9}},ExpressionUUID->"3ec5a7ef-f9eb-4022-a2b0-\
8f4dea46a4e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"kk", " ", "drops", " ", "out"}], ";", " ", 
  RowBox[{
   RowBox[{"it", " ", "is", " ", "replaces", " ", "by", " ", "D3"}], "=", 
   RowBox[{"kk", "-", "mt2"}]}], ";", " ", 
  RowBox[{
   RowBox[{"ll", " ", "is", " ", "replaced", " ", "by", " ", "D2"}], "=", 
   RowBox[{"ll", "-", "mw2"}]}]}]], "Input",
 CellChangeTimes->{{3.858948481144141*^9, 
  3.858948569782803*^9}},ExpressionUUID->"5fb24d4e-b103-4643-8add-\
eb490691e206"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
   "D3", ",", " ", "D2", ",", " ", "D7", ",", " ", "kl", ",", "p1k", ",", 
    "p2k", ",", "p3k"}], "}"}], "\[Rule]", " ", 
  RowBox[{"{", 
   RowBox[{
   "D3", ",", " ", "D2", ",", " ", "D7", ",", " ", "kl", ",", "p1k", ",", " ",
     "p1l", ",", " ", "p2k", ",", " ", "p2l", ",", " ", "p3k"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.858948595741962*^9, 
  3.858948624785247*^9}},ExpressionUUID->"82bf54fe-ecf5-4425-b8d5-\
d7c3741fb94f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"p1k", ",", "p2k", ",", "p3k"}], "}"}], "/.", "sl1"}]], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"0b291f1e-354a-48ce-86d5-01c9e755205f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"p1m2k", "+", "p1p2k"}], "2"], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "p1m2k"}], "+", "p1p2k"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"p1m2k", "+", "p1p2k", "+", 
      RowBox[{"2", " ", "p3m1k"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.858829147601822*^9, 3.858948344399037*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"7f1988df-6f68-4cf3-a27e-fb6261d99dd2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Variables", "[", "%", "]"}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"f23d1c34-8c16-4c41-b804-5e4aff0f50c5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"p1m2k", ",", "p1p2k", ",", "p3m1k"}], "}"}]], "Output",
 CellChangeTimes->{3.858829153179996*^9, 3.858948345773034*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"8805c7fb-3a2b-4452-ae3d-28394de563ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
   "p1k", ",", " ", "p1l", ",", " ", "p2k", ",", " ", "p2l", ",", " ", 
    "p3k"}], "}"}], "/.", "sl1"}]], "Input",
 CellChangeTimes->{{3.858832339941183*^9, 3.858832344588131*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"3c933e6a-37ba-4c1a-915c-d5cf6dc1e7fc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"p1m2k", "+", "p1p2k"}], "2"], ",", 
   FractionBox[
    RowBox[{"p1m2l", "+", "p1p2l"}], "2"], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "p1m2k"}], "+", "p1p2k"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "p1m2l"}], "+", "p1p2l"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"p1m2k", "+", "p1p2k", "+", 
      RowBox[{"2", " ", "p3m1k"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.85883234512484*^9, 3.858948635005475*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"113f0852-71f5-45e5-a813-c7e794ac9dae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Variables", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.858832356968207*^9, 3.858832357239236*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"6d61a3f5-a683-406a-97c0-9d72b83b8862"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"p1m2k", ",", "p1m2l", ",", "p1p2k", ",", "p1p2l", ",", "p3m1k"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8588323575712833`*^9, 3.858948638153685*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"e407021d-5eb6-48a0-9ddc-b79d3cfd6145"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[Rule]", " ", 
  RowBox[{"{", 
   RowBox[{
   "D3", ",", " ", "D2", ",", " ", "D7", ",", " ", "kl", ",", "p1m2k", ",", 
    "p1m2l", ",", "p1p2k", ",", "p1p2l", ",", "p3m1k"}], "}"}]}]], "Input",
 CellChangeTimes->{
  3.858948655653751*^9},ExpressionUUID->"0813aab3-5f04-4741-a27f-\
203b3c7b4148"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
   "D3", ",", " ", "D2", ",", " ", "D7", ",", " ", "kl", ",", "p1m2k", ",", 
    "p1m2l", ",", "p1p2k", ",", "p1p2l", ",", "p3m1k"}], "}"}], "//", 
  "Length"}]], "Input",
 CellChangeTimes->{{3.858948660180223*^9, 3.858948661414319*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"d0b58ff6-b3d3-4683-a0f0-23a090d6f9c7"],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{3.8589486619340878`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"8bfbde6a-eba8-42bd-ab2e-04378f40241e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"nn", "=", "0"}], ",", 
   RowBox[{"nn", "\[LessEqual]", " ", "8"}], ",", 
   RowBox[{"nn", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"test1", "=", " ", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"integrand0a", "[", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
           "0", ",", "0", ",", "nn"}], "]"}], ",", "rho", ",", "nn"}], "]"}], 
      "/.", "sl1"}]}], " ", ";", "\[IndentingNewLine]", 
    RowBox[{"test2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"KillPurePower", "[", 
        RowBox[{"test1", ",", "kk"}], "]"}], "/.", 
       RowBox[{"ll", "\[Rule]", " ", 
        RowBox[{"D2", "+", "mw2"}]}]}], "/.", 
      RowBox[{"kk", "\[Rule]", " ", 
       RowBox[{"D3", "+", "mt2"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"order1a", "[", "nn", "]"}], "=", 
     RowBox[{"ToG", "[", 
      RowBox[{"test2", ",", "1", ",", 
       RowBox[{"{", 
        RowBox[{
        "D3", ",", " ", "D2", ",", " ", "D7", ",", " ", "kl", ",", " ", 
         "p1m2k", ",", "p1m2l", ",", "p1p2k", ",", "p1p2l", ",", "p3m1k"}], 
        "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "nn", "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.858948682306094*^9, 3.858948683224999*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"43fdf23d-466a-4dfe-91f2-90b5229bae48"],

Cell[CellGroupData[{

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.858948808396727*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"38d840ba-913b-46cc-afdb-42720828a8ec"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.858948808398356*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"6b11f67f-810e-44df-9760-9bf5f06e273e"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.858948808402684*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"d3e90d00-4f50-4b46-9ade-9c2ba0c4a0fd"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.8589488084763947`*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"7a1c9a43-56e2-44dd-8c09-b3beb5c27ad0"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.8589488086222353`*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"ec1f7cf6-050e-4ba6-83c9-1ba200240aec"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.8589488089723*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"ade528ee-e92c-4393-a725-9537ff2d3768"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.858948809197713*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"fa0851dd-89cc-4846-89cb-8915195a965b"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{3.858948809638731*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"0b8fce77-d67a-4e9b-aae7-985df281f68f"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.858948810475471*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"38f65b9d-edb4-4c17-8c39-32b8edd98511"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"order1a", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.85894882018476*^9, 3.858948820634617*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"44f3ab02-aaa8-441f-b92c-fb9588daa116"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0"}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "5"]], "+", 
  FractionBox[
   RowBox[{"40", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0"}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "6"]], "-", 
  FractionBox[
   RowBox[{"20", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}],
      "]"}]}], 
   SuperscriptBox["mt2", "6"]], "-", 
  FractionBox[
   RowBox[{"60", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "6"]], "-", 
  FractionBox[
   RowBox[{"20", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "6"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}],
      "]"}]}], 
   SuperscriptBox["mt2", "6"]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "6"]], "+", 
  FractionBox[
   RowBox[{"6", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "6"]], "+", 
  FractionBox[
   RowBox[{"25", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "6"]], "+", 
  FractionBox[
   RowBox[{"18", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "6"]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "6"]], "-", 
  FractionBox[
   RowBox[{"mh2", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0"}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "5"]], "+", 
  FractionBox[
   RowBox[{"4", " ", "mw2", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0"}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "5"]], "-", 
  FractionBox[
   RowBox[{"s", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0"}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "5"]], "-", 
  FractionBox[
   RowBox[{"G", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], 
   SuperscriptBox["mt2", "4"]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "1", ",", 
        RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0"}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "5"]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}],
      "]"}]}], 
   SuperscriptBox["mt2", "5"]], "+", 
  FractionBox[
   RowBox[{"12", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "5"]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "5"]], "-", 
  FractionBox[
   RowBox[{"mw2", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{
       "2", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0"}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "4"]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "1", ",", 
        RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0"}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "4"]]}]], "Output",
 CellChangeTimes->{3.858948820903285*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"26fed47e-4e2a-4c92-9bc0-ceded8ff1133"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.858832666015217*^9, 3.858832666160907*^9}, {
   3.85883269927938*^9, 3.858832805047472*^9}, 
   3.858948676671273*^9},ExpressionUUID->"ddad7b29-407a-4cf1-b3ac-\
d63b37748798"],

Cell[CellGroupData[{

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.8588327933474703`*^9, 3.858832805892161*^9}},
 CellLabel->
  "During evaluation of \
In[177]:=",ExpressionUUID->"e658840e-9f33-4a48-9ddf-c52278668fbb"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{{3.8588327933474703`*^9, 3.858832805914178*^9}},
 CellLabel->
  "During evaluation of \
In[177]:=",ExpressionUUID->"6fa49bb4-a9e7-4bc3-9342-83710f980c90"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.8588327933474703`*^9, 3.8588328059602823`*^9}},
 CellLabel->
  "During evaluation of \
In[177]:=",ExpressionUUID->"6311f87e-510c-425b-9d5f-cfb25cb21410"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{{3.8588327933474703`*^9, 3.858832805999394*^9}},
 CellLabel->
  "During evaluation of \
In[177]:=",ExpressionUUID->"da6b3362-6354-4e24-825c-dad7675253d1"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.8588327933474703`*^9, 3.858832806127531*^9}},
 CellLabel->
  "During evaluation of \
In[177]:=",ExpressionUUID->"f54e8b4e-dbf8-4b6e-ac1f-2ae4a871fcfd"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{{3.8588327933474703`*^9, 3.858832806440494*^9}},
 CellLabel->
  "During evaluation of \
In[177]:=",ExpressionUUID->"44254616-06a9-476b-94d6-6ac1ff19e255"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{{3.8588327933474703`*^9, 3.8588328066863203`*^9}},
 CellLabel->
  "During evaluation of \
In[177]:=",ExpressionUUID->"04b8a88f-cb6f-43a4-9800-da6cb49c283a"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{{3.8588327933474703`*^9, 3.858832807185129*^9}},
 CellLabel->
  "During evaluation of \
In[177]:=",ExpressionUUID->"016ca42c-2caf-42f9-910c-cadcdac922fb"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.8588327933474703`*^9, 3.858832808055084*^9}},
 CellLabel->
  "During evaluation of \
In[177]:=",ExpressionUUID->"1a6aae09-2882-4b9e-a648-b9c3aab73564"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{{3.8588327933474703`*^9, 3.858832809721983*^9}},
 CellLabel->
  "During evaluation of \
In[177]:=",ExpressionUUID->"eea9015d-71b1-4513-b3a3-ad0e7dd1a9ec"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{{3.8588327933474703`*^9, 3.8588328124556437`*^9}},
 CellLabel->
  "During evaluation of \
In[177]:=",ExpressionUUID->"56fc97b7-a8e0-4cb7-82b0-8ef1a882dbca"],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{{3.8588327933474703`*^9, 3.858832817188608*^9}},
 CellLabel->
  "During evaluation of \
In[177]:=",ExpressionUUID->"d1999be0-a709-427f-a70c-3219810e206e"],

Cell[BoxData["12"], "Print",
 CellChangeTimes->{3.8588327933474703`*^9, 3.858832824703411*^9},
 CellLabel->
  "During evaluation of \
In[177]:=",ExpressionUUID->"4e81d9a7-d250-43e2-ad85-a070bee01c8c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"order1a", "[", "12", "]"}]], "Input",
 CellChangeTimes->{{3.8588328229943113`*^9, 3.858832823433332*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"8e4ec866-1f33-4283-a4f6-a04ae12c2240"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          FractionBox[
           RowBox[{"84", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "5"}], ",", "1", ",", "0", ",", "0", ",", "0", 
                ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "10"]], "+", 
          FractionBox[
           RowBox[{"10080", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "4"}], ",", "1", ",", 
                RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", 
                ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "11"]], "-", 
          FractionBox[
           RowBox[{"5040", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "4"}], ",", "1", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
               "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "11"]], "-", 
          FractionBox[
           RowBox[{"15120", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "4"}], ",", "1", ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "11"]], "-", 
          FractionBox[
           RowBox[{"5040", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "4"}], ",", "1", ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", 
                ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "11"]], "+", 
          FractionBox[
           RowBox[{"756", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "4"}], ",", "1", ",", "0", ",", 
                RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
               "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "11"]], "+", 
          FractionBox[
           RowBox[{"4032", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "4"}], ",", "1", ",", "0", ",", 
                RowBox[{"-", "1"}], ",", "0", ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "11"]], "+", 
          FractionBox[
           RowBox[{"1512", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "4"}], ",", "1", ",", "0", ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "11"]], "+", 
          FractionBox[
           RowBox[{"6300", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0", ",", "0", 
                ",", 
                RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "11"]], "+", 
          FractionBox[
           RowBox[{"4536", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0", ",", "0", 
                ",", 
                RowBox[{"-", "1"}], ",", "0", ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "11"]], "+", 
          FractionBox[
           RowBox[{"1008", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0", ",", "0", 
                ",", "0", ",", "0", ",", 
                RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "11"]], "-", 
          FractionBox[
           RowBox[{"126", " ", "mh2", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0", ",", "0", 
                ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "10"]], "+", 
          FractionBox[
           RowBox[{"504", " ", "mw2", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0", ",", "0", 
                ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "10"]], "-", 
          FractionBox[
           RowBox[{"126", " ", "s", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0", ",", "0", 
                ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "10"]], "+", 
          FractionBox[
           RowBox[{"184800", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "3"}], ",", "1", ",", 
                RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", 
                ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "12"]], "-", 
          FractionBox[
           RowBox[{"184800", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "3"}], ",", "1", ",", 
                RowBox[{"-", "3"}], ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
               "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "12"]], "-", 
          FractionBox[
           RowBox[{"554400", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "3"}], ",", "1", ",", 
                RowBox[{"-", "3"}], ",", "0", ",", "0", ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "12"]], "-", 
          FractionBox[
           RowBox[{"184800", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "3"}], ",", "1", ",", 
                RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "0", 
                ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "12"]], "+", 
          FractionBox[
           RowBox[{"83160", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "3"}], ",", "1", ",", 
                RowBox[{"-", "2"}], ",", 
                RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
               "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "12"]], "+", 
          FractionBox[
           RowBox[{"443520", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "3"}], ",", "1", ",", 
                RowBox[{"-", "2"}], ",", 
                RowBox[{"-", "1"}], ",", "0", ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "12"]], "+", 
          FractionBox[
           RowBox[{"166320", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "3"}], ",", "1", ",", 
                RowBox[{"-", "2"}], ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "12"]], "+", 
          FractionBox[
           RowBox[{"693000", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "3"}], ",", "1", ",", 
                RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
                RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "12"]], "+", 
          FractionBox[
           RowBox[{"498960", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "3"}], ",", "1", ",", 
                RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
                RowBox[{"-", "1"}], ",", "0", ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "12"]], "+", 
          FractionBox[
           RowBox[{"110880", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "3"}], ",", "1", ",", 
                RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", 
                ",", 
                RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "12"]], "-", 
          FractionBox[
           RowBox[{"12600", " ", "mh2", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "3"}], ",", "1", ",", 
                RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", 
                ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "11"]], "+", 
          FractionBox[
           RowBox[{"50400", " ", "mw2", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "3"}], ",", "1", ",", 
                RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", 
                ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "11"]], "-", 
          FractionBox[
           RowBox[{"12600", " ", "s", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "3"}], ",", "1", ",", 
                RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", 
                ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "11"]], "-", 
          FractionBox[
           RowBox[{"18480", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "3"}], ",", "1", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
               "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "12"]], "-", 
          FractionBox[
           RowBox[{"138600", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "3"}], ",", "1", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "2"}], ",", "0", ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "12"]], "-", 
          FractionBox[
           RowBox[{"55440", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "3"}], ",", "1", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "12"]], "-", 
          FractionBox[
           RowBox[{"388080", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "3"}], ",", "1", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "0", ",", 
                RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "12"]], "-", 
          FractionBox[
           RowBox[{"314160", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "3"}], ",", "1", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "0", ",", 
                RowBox[{"-", "1"}], ",", "0", ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "12"]], "-", 
          FractionBox[
           RowBox[{"73920", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "3"}], ",", "1", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
                RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "12"]], "+", 
          FractionBox[
           RowBox[{"7560", " ", "mh2", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "3"}], ",", "1", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
               "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "11"]], "-", 
          FractionBox[
           RowBox[{"25200", " ", "mw2", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "3"}], ",", "1", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
               "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "11"]], "+", 
          TemplateBox[{"40646"},
           "OutputSizeLimit`Skeleton"], "+", 
          FractionBox[
           RowBox[{"2304", " ", "mw2", " ", "s", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"10", ",", "1", ",", "1", ",", 
                RowBox[{"-", "8"}], ",", "0", ",", "0", ",", "0", ",", "0", 
                ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "5"]], "+", 
          FractionBox[
           RowBox[{"9216", " ", 
            SuperscriptBox["mw2", "2"], " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"10", ",", "1", ",", "1", ",", 
                RowBox[{"-", "7"}], ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
               "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "5"]], "+", 
          FractionBox[
           RowBox[{"27648", " ", 
            SuperscriptBox["mw2", "2"], " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"10", ",", "1", ",", "1", ",", 
                RowBox[{"-", "7"}], ",", "0", ",", "0", ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "5"]], "+", 
          FractionBox[
           RowBox[{"9216", " ", 
            SuperscriptBox["mw2", "2"], " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"10", ",", "1", ",", "1", ",", 
                RowBox[{"-", "7"}], ",", "0", ",", "0", ",", "0", ",", "0", 
                ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "5"]], "-", 
          FractionBox[
           RowBox[{"5376", " ", 
            SuperscriptBox["mw2", "3"], " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"10", ",", "1", ",", "1", ",", 
                RowBox[{"-", "6"}], ",", "0", ",", "0", ",", "0", ",", "0", 
                ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "4"]], "+", 
          FractionBox[
           RowBox[{"11520", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"11", ",", 
                RowBox[{"-", "1"}], ",", "1", ",", 
                RowBox[{"-", "8"}], ",", "0", ",", "0", ",", "0", ",", "0", 
                ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "4"]], "+", 
          FractionBox[
           RowBox[{"45056", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"11", ",", "0", ",", "1", ",", 
                RowBox[{"-", "10"}], ",", "0", ",", "0", ",", "0", ",", "0", 
                ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "5"]], "-", 
          FractionBox[
           RowBox[{"10240", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"11", ",", "0", ",", "1", ",", 
                RowBox[{"-", "9"}], ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
               "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "5"]], "-", 
          FractionBox[
           RowBox[{"30720", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"11", ",", "0", ",", "1", ",", 
                RowBox[{"-", "9"}], ",", "0", ",", "0", ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "5"]], "-", 
          FractionBox[
           RowBox[{"10240", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"11", ",", "0", ",", "1", ",", 
                RowBox[{"-", "9"}], ",", "0", ",", "0", ",", "0", ",", "0", 
                ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "5"]], "+", 
          FractionBox[
           RowBox[{"23040", " ", "mw2", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"11", ",", "0", ",", "1", ",", 
                RowBox[{"-", "8"}], ",", "0", ",", "0", ",", "0", ",", "0", 
                ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "4"]], "+", 
          FractionBox[
           RowBox[{"40960", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"11", ",", "1", ",", "1", ",", 
                RowBox[{"-", "12"}], ",", "0", ",", "0", ",", "0", ",", "0", 
                ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "6"]], "-", 
          FractionBox[
           RowBox[{"20480", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"11", ",", "1", ",", "1", ",", 
                RowBox[{"-", "11"}], ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
               "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "6"]], "-", 
          FractionBox[
           RowBox[{"61440", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"11", ",", "1", ",", "1", ",", 
                RowBox[{"-", "11"}], ",", "0", ",", "0", ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "6"]], "-", 
          FractionBox[
           RowBox[{"20480", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"11", ",", "1", ",", "1", ",", 
                RowBox[{"-", "11"}], ",", "0", ",", "0", ",", "0", ",", "0", 
                ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "6"]], "+", 
          FractionBox[
           RowBox[{"3072", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"11", ",", "1", ",", "1", ",", 
                RowBox[{"-", "10"}], ",", 
                RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
               "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "6"]], "+", 
          FractionBox[
           RowBox[{"16384", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"11", ",", "1", ",", "1", ",", 
                RowBox[{"-", "10"}], ",", 
                RowBox[{"-", "1"}], ",", "0", ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "6"]], "+", 
          FractionBox[
           RowBox[{"6144", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"11", ",", "1", ",", "1", ",", 
                RowBox[{"-", "10"}], ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "6"]], "+", 
          FractionBox[
           RowBox[{"25600", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"11", ",", "1", ",", "1", ",", 
                RowBox[{"-", "10"}], ",", "0", ",", "0", ",", 
                RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "6"]], "+", 
          FractionBox[
           RowBox[{"18432", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"11", ",", "1", ",", "1", ",", 
                RowBox[{"-", "10"}], ",", "0", ",", "0", ",", 
                RowBox[{"-", "1"}], ",", "0", ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "6"]], "+", 
          FractionBox[
           RowBox[{"4096", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"11", ",", "1", ",", "1", ",", 
                RowBox[{"-", "10"}], ",", "0", ",", "0", ",", "0", ",", "0", 
                ",", 
                RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "6"]], "-", 
          FractionBox[
           RowBox[{"1024", " ", "mh2", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"11", ",", "1", ",", "1", ",", 
                RowBox[{"-", "10"}], ",", "0", ",", "0", ",", "0", ",", "0", 
                ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "5"]], "+", 
          FractionBox[
           RowBox[{"45056", " ", "mw2", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"11", ",", "1", ",", "1", ",", 
                RowBox[{"-", "10"}], ",", "0", ",", "0", ",", "0", ",", "0", 
                ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "5"]], "-", 
          FractionBox[
           RowBox[{"1024", " ", "s", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"11", ",", "1", ",", "1", ",", 
                RowBox[{"-", "10"}], ",", "0", ",", "0", ",", "0", ",", "0", 
                ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "5"]], "-", 
          FractionBox[
           RowBox[{"10240", " ", "mw2", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"11", ",", "1", ",", "1", ",", 
                RowBox[{"-", "9"}], ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
               "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "5"]], "-", 
          FractionBox[
           RowBox[{"30720", " ", "mw2", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"11", ",", "1", ",", "1", ",", 
                RowBox[{"-", "9"}], ",", "0", ",", "0", ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "5"]], "-", 
          FractionBox[
           RowBox[{"10240", " ", "mw2", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"11", ",", "1", ",", "1", ",", 
                RowBox[{"-", "9"}], ",", "0", ",", "0", ",", "0", ",", "0", 
                ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "5"]], "+", 
          FractionBox[
           RowBox[{"11520", " ", 
            SuperscriptBox["mw2", "2"], " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"11", ",", "1", ",", "1", ",", 
                RowBox[{"-", "8"}], ",", "0", ",", "0", ",", "0", ",", "0", 
                ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "4"]], "-", 
          FractionBox[
           RowBox[{"11264", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"12", ",", "0", ",", "1", ",", 
                RowBox[{"-", "10"}], ",", "0", ",", "0", ",", "0", ",", "0", 
                ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "4"]], "-", 
          FractionBox[
           RowBox[{"16384", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"12", ",", "1", ",", "1", ",", 
                RowBox[{"-", "12"}], ",", "0", ",", "0", ",", "0", ",", "0", 
                ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "5"]], "+", 
          FractionBox[
           RowBox[{"4096", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"12", ",", "1", ",", "1", ",", 
                RowBox[{"-", "11"}], ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
               "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "5"]], "+", 
          FractionBox[
           RowBox[{"12288", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"12", ",", "1", ",", "1", ",", 
                RowBox[{"-", "11"}], ",", "0", ",", "0", ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "5"]], "+", 
          FractionBox[
           RowBox[{"4096", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"12", ",", "1", ",", "1", ",", 
                RowBox[{"-", "11"}], ",", "0", ",", "0", ",", "0", ",", "0", 
                ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "5"]], "-", 
          FractionBox[
           RowBox[{"11264", " ", "mw2", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"12", ",", "1", ",", "1", ",", 
                RowBox[{"-", "10"}], ",", "0", ",", "0", ",", "0", ",", "0", 
                ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "4"]], "+", 
          FractionBox[
           RowBox[{"4096", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"13", ",", "1", ",", "1", ",", 
                RowBox[{"-", "12"}], ",", "0", ",", "0", ",", "0", ",", "0", 
                ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "4"]]}],
         Short[#, 40]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{61., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{54., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 178, 26673227055887880132, 40/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{61., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{61., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 178, 26673227055887880132, 40 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{46., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 178, 26673227055887880132, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{83., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[26673227055887880132 === $SessionID, 
   Out[178], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.858832825149008*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"4036a90c-6dba-4983-8ff4-8c115938724f"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{
    RowBox[{"Definition", "[", "order1a", "]"}], ",", 
    "\"\</home/smirnov/e/2022/BST/Setup/Order1a.m\>\""}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.858834718331341*^9, 3.858834721510195*^9}, {
  3.858834771204009*^9, 3.858834813391795*^9}, {3.858950005563579*^9, 
  3.858950010489295*^9}},ExpressionUUID->"f57bb2e2-9b1a-4e2a-8d72-\
bb40cd3a08c6"],

Cell[BoxData[
 RowBox[{"--", 
  RowBox[{"--", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]], \
"Input",
 CellChangeTimes->{{3.858948860799382*^9, 
  3.858948862645595*^9}},ExpressionUUID->"cc4edd9d-2d21-42af-ad75-\
bb98c72b369d"],

Cell[BoxData[
 RowBox[{"--", 
  RowBox[{"--", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]], \
"Input",ExpressionUUID->"1148eccb-6d00-41a0-93c5-c85b6e62cc1f"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"gamma2", ";", " ", "lmt1b"}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.8588289485923367`*^9, 
  3.858828951241531*^9}},ExpressionUUID->"0128322f-c68d-43e6-976f-\
d08ecccf6cf9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integrand0a", "[", 
   RowBox[{
   "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_", ",", 
    "a7_", ",", "a8_", ",", "a9_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["kk", 
       RowBox[{"-", "a1"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"ll", "-", 
         RowBox[{"mw2", " ", 
          SuperscriptBox["rho", "2"]}]}], ")"}], 
       RowBox[{"-", "a2"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"ll", "-", "mt2", "-", 
         RowBox[{"2", " ", "kl", " ", "rho"}], "+", 
         RowBox[{"kk", " ", 
          SuperscriptBox["rho", "2"]}]}], ")"}], 
       RowBox[{"-", "a3"}]], 
      SuperscriptBox["D4", 
       RowBox[{"-", "a4"}]], " ", 
      SuperscriptBox["D5", 
       RowBox[{"-", "a5"}]], " ", 
      SuperscriptBox["D6", 
       RowBox[{"-", "a6"}]], "   ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"ll", "-", 
         RowBox[{"2", " ", "p1l", " ", "rho"}], "-", 
         RowBox[{"2", " ", "p2l", " ", "rho"}], "-", 
         RowBox[{"2", " ", "p3l", " ", "rho"}], "+", 
         RowBox[{"mh2", " ", 
          SuperscriptBox["rho", "2"]}], "-", 
         RowBox[{"mw2", " ", 
          SuperscriptBox["rho", "2"]}]}], ")"}], 
       RowBox[{"-", "a7"}]], "  ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"ll", "-", 
         RowBox[{"2", " ", "p1l", " ", "rho"}]}], ")"}], 
       RowBox[{"-", "a8"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"ll", "-", 
         RowBox[{"2", " ", "p1l", " ", "rho"}], "-", 
         RowBox[{"2", " ", "p2l", " ", "rho"}], "+", 
         RowBox[{
          SuperscriptBox["rho", "2"], " ", "s"}]}], ")"}], 
       RowBox[{"-", "a9"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"rho", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8588567173708687`*^9, 3.8588567177233152`*^9}, 
   3.858948959321896*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"d2932ba5-f2f3-4f04-936a-08591326ba0b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Variables", "[", 
  RowBox[{"integrand0a", "[", 
   RowBox[{
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
    ",", "0", ",", "6"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.858949576827674*^9, 3.858949589359931*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"6a05bdbd-2025-4af2-877d-7e2bb3ffa6e3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "D4", ",", "D5", ",", "D6", ",", "kk", ",", "ll", ",", "mt2", ",", "kl", 
   ",", "p1l", ",", "p2l", ",", "p3l", ",", "rho", ",", "mw2", ",", "mh2"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.858949590031522*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"eaf70ea7-185d-4793-8151-f5a5cbe76683"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"p1l", ",", "p2l", ",", "p3l"}], "}"}], "/.", "sl1"}]], "Input",
 CellChangeTimes->{3.8589496750191727`*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"00bdb378-e561-4475-baf9-bf5e773aec7e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"p1m2l", "+", "p1p2l"}], "2"], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "p1m2l"}], "+", "p1p2l"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"p1m2l", "+", "p1p2l", "+", 
      RowBox[{"2", " ", "p3m1l"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.858829147601822*^9, 3.858948344399037*^9, 
  3.858949676186194*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"5022fa47-5c55-4843-bf39-2396d60a95ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Variables", "[", "%", "]"}]], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"c38d0901-5680-4ac3-93ba-4c79193590d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"p1m2l", ",", "p1p2l", ",", "p3m1l"}], "}"}]], "Output",
 CellChangeTimes->{3.858829153179996*^9, 3.858948345773034*^9, 
  3.858949677793364*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"bda1de5e-9d5d-4629-9969-9a5348487117"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p1l", ",", "p2l", ",", "p3l"}], "}"}], "/.", "sl1"}], "/.", 
   "back2pkl"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.858949708934855*^9, 3.8589497180853233`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"27f87ddb-c7c4-41ec-a24a-c75d26b96806"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"l", " ", "p1"}], ",", 
   RowBox[{"l", " ", "p2"}], ",", 
   RowBox[{"l", " ", "p3"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.858949712718835*^9, 3.8589497185501204`*^9}},
 CellLabel->"Out[29]=",ExpressionUUID->"aa687d43-2343-498d-97d6-39d8cfaaf249"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"D4", ",", "D5", ",", "D6", ",", "kk", ",", "   ", "kl"}], 
  "}"}]], "Input",
 CellChangeTimes->{{3.858949769450539*^9, 3.8589497730296307`*^9}, {
  3.8589498186783133`*^9, 
  3.858949820675926*^9}},ExpressionUUID->"42ed6945-20e2-42aa-b0e0-\
07d08404eb6a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Variables", "[", "test2", "]"}]], "Input",
 CellChangeTimes->{{3.858949888505701*^9, 3.858949891774859*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"f7dc43c9-30a5-426a-b83c-50e195891550"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "D2", ",", "D4", ",", "D5", ",", "D6", ",", "kk", ",", "kl", ",", "mt2", 
   ",", "p1m2l", ",", "p1p2l", ",", "p3m1l", ",", "mh2", ",", "mw2"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.858949892276971*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"3d18ff53-8005-4885-ac16-0512b6605d9f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "kk", ",", "D4", ",", "D5", ",", "D6", ",", "D2", ",", "kl", ",", "p1m2l", 
   ",", "p1p2l", ",", "p3m1l"}], "}"}]], "Input",
 CellChangeTimes->{{3.858949900984408*^9, 
  3.858949929528832*^9}},ExpressionUUID->"e4409873-394e-40f8-bc72-\
0d55021da326"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"nn", "=", "0"}], ",", 
   RowBox[{"nn", "\[LessEqual]", " ", "20"}], ",", 
   RowBox[{"nn", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"test1", "=", " ", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"integrand0a", "[", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
           "0", ",", "0", ",", "nn"}], "]"}], ",", "rho", ",", "nn"}], "]"}], 
      "/.", "sl1"}]}], " ", ";", "\[IndentingNewLine]", 
    RowBox[{"test2", "=", 
     RowBox[{
      RowBox[{"KillPurePower", "[", 
       RowBox[{"test1", ",", "ll"}], "]"}], "/.", 
      RowBox[{"ll", "\[Rule]", " ", 
       RowBox[{"D2", "+", "mt2"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"order1b", "[", "nn", "]"}], "=", 
     RowBox[{"ToG", "[", 
      RowBox[{"test2", ",", "1", ",", 
       RowBox[{"{", 
        RowBox[{
        "kk", ",", "D4", ",", "D5", ",", "D6", ",", "D2", ",", " ", "kl", ",",
          " ", "p1m2l", ",", " ", "p1p2l", ",", "p3m1l"}], "}"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "nn", "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.858949420630373*^9, 3.858949420755319*^9}, {
   3.858949471445588*^9, 3.858949501685363*^9}, 3.858949639260785*^9, {
   3.8589498725753317`*^9, 3.858949873051715*^9}, {3.8591301804842377`*^9, 
   3.859130190701414*^9}, {3.85913029333077*^9, 3.859130293531817*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"1165297b-735a-40c1-9673-7a22acf02f28"],

Cell[CellGroupData[{

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.8589498755209503`*^9, 3.8591302239671288`*^9, 
  3.859130294321086*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"322019d9-8ee2-4817-b2e3-bbd353c8e948"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.8589498755209503`*^9, 3.8591302239671288`*^9, 
  3.8591302943424683`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"776d94ed-a009-4e4c-adc2-2d3e1fed6ade"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.8589498755209503`*^9, 3.8591302239671288`*^9, 
  3.859130294344898*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"e2631336-1c22-4806-9c5c-5d87ff96e77f"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.8589498755209503`*^9, 3.8591302239671288`*^9, 
  3.8591302943833303`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"c6c9ea3a-8dfb-4e94-87db-5b73e1588203"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.8589498755209503`*^9, 3.8591302239671288`*^9, 
  3.859130294486828*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"c86e1fb0-90b9-4cae-8745-7415cda82fab"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.8589498755209503`*^9, 3.8591302239671288`*^9, 
  3.8591302946622477`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"f98d41cc-8ccf-45a4-af14-18d525a145f7"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.8589498755209503`*^9, 3.8591302239671288`*^9, 
  3.859130294884254*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"acfa14bd-7493-44e3-b87f-08f25cd54caa"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{3.8589498755209503`*^9, 3.8591302239671288`*^9, 
  3.8591302952811823`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"b779ca83-939e-48e3-81d5-0e979b528e53"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.8589498755209503`*^9, 3.8591302239671288`*^9, 
  3.8591302960082903`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"30139b83-50d1-4532-815c-358f8033690b"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{3.8589498755209503`*^9, 3.8591302239671288`*^9, 
  3.859130297183112*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"6fb4422e-5055-4641-978c-e1734a933e3e"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.8589498755209503`*^9, 3.8591302239671288`*^9, 
  3.859130299195877*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"af0a89de-237c-4dcc-ad5d-e4ff2555faef"],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{3.8589498755209503`*^9, 3.8591302239671288`*^9, 
  3.859130302310606*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"f10bf038-dd48-4650-ab19-eda2933b016f"],

Cell[BoxData["12"], "Print",
 CellChangeTimes->{3.8589498755209503`*^9, 3.8591302239671288`*^9, 
  3.85913030731567*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"11e7b202-e438-4063-b386-fe332c2af3dd"],

Cell[BoxData["13"], "Print",
 CellChangeTimes->{3.8589498755209503`*^9, 3.8591302239671288`*^9, 
  3.8591303147105827`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"34ef07fc-3dd3-4908-9420-404f237f8065"],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{3.8589498755209503`*^9, 3.8591302239671288`*^9, 
  3.8591303259555187`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"74d7433d-f3e6-4b57-af20-e2be54825c30"],

Cell[BoxData["15"], "Print",
 CellChangeTimes->{3.8589498755209503`*^9, 3.8591302239671288`*^9, 
  3.859130342333809*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"90a604bd-1373-421f-a329-befa806be201"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{3.8589498755209503`*^9, 3.8591302239671288`*^9, 
  3.85913036636902*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"44194861-84ce-4bb7-9759-5a98d385463f"],

Cell[BoxData["17"], "Print",
 CellChangeTimes->{3.8589498755209503`*^9, 3.8591302239671288`*^9, 
  3.8591303998319683`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"59c21d39-29c4-4488-a808-9246a020827f"],

Cell[BoxData["18"], "Print",
 CellChangeTimes->{3.8589498755209503`*^9, 3.8591302239671288`*^9, 
  3.859130446262075*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"72811416-6ddb-406e-a1b1-f11b186052c8"],

Cell[BoxData["19"], "Print",
 CellChangeTimes->{3.8589498755209503`*^9, 3.8591302239671288`*^9, 
  3.859130512807652*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"f8938da7-da5b-45c4-a052-f328ab19db6a"],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{3.8589498755209503`*^9, 3.8591302239671288`*^9, 
  3.859130599387465*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"3cebb087-2482-4dd4-a983-ccc41040c92d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"nn", "=", "21"}], ",", 
   RowBox[{"nn", "\[LessEqual]", " ", "21"}], ",", 
   RowBox[{"nn", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"test1", "=", " ", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"integrand0a", "[", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
           "0", ",", "0", ",", "nn"}], "]"}], ",", "rho", ",", "nn"}], "]"}], 
      "/.", "sl1"}]}], " ", ";", "\[IndentingNewLine]", 
    RowBox[{"test2", "=", 
     RowBox[{
      RowBox[{"KillPurePower", "[", 
       RowBox[{"test1", ",", "ll"}], "]"}], "/.", 
      RowBox[{"ll", "\[Rule]", " ", 
       RowBox[{"D2", "+", "mt2"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"order1b", "[", "nn", "]"}], "=", 
     RowBox[{"ToG", "[", 
      RowBox[{"test2", ",", "1", ",", 
       RowBox[{"{", 
        RowBox[{
        "kk", ",", "D4", ",", "D5", ",", "D6", ",", "D2", ",", " ", "kl", ",",
          " ", "p1m2l", ",", " ", "p1p2l", ",", "p3m1l"}], "}"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "nn", "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"t2", "-", "t1"}]}], "Input",
 CellChangeTimes->{{3.859130332673801*^9, 3.859130341421955*^9}, {
   3.859130535280323*^9, 3.859130563409821*^9}, 
   3.859131229754591*^9},ExpressionUUID->"a81f71c5-7196-46c1-b570-\
edcf04e72ef6"],

Cell[BoxData["21"], "Print",
 CellChangeTimes->{3.8591307675738783`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"5275df84-add6-45bb-8261-45b69ad44675"],

Cell[BoxData["117.196163`8.520458386618273"], "Output",
 CellChangeTimes->{3.8591307675760603`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"c99186c4-07b1-4e01-a0f7-7c298cc9d41d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";", 
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"nn", "=", "22"}], ",", 
    RowBox[{"nn", "\[LessEqual]", " ", "22"}], ",", 
    RowBox[{"nn", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"test1", "=", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"integrand0a", "[", 
          RowBox[{
          "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
           ",", "0", ",", "0", ",", "nn"}], "]"}], ",", "rho", ",", "nn"}], 
        "]"}], "/.", "sl1"}]}], " ", ";", "\[IndentingNewLine]", 
     RowBox[{"test2", "=", 
      RowBox[{
       RowBox[{"KillPurePower", "[", 
        RowBox[{"test1", ",", "ll"}], "]"}], "/.", 
       RowBox[{"ll", "\[Rule]", " ", 
        RowBox[{"D2", "+", "mt2"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"order1b", "[", "nn", "]"}], "=", 
      RowBox[{"ToG", "[", 
       RowBox[{"test2", ",", "1", ",", 
        RowBox[{"{", 
         RowBox[{
         "kk", ",", "D4", ",", "D5", ",", "D6", ",", "D2", ",", " ", "kl", 
          ",", " ", "p1m2l", ",", " ", "p1p2l", ",", "p3m1l"}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "nn", "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"t2", "-", "t1"}]}], "Input",
 CellChangeTimes->{{3.8591305835164633`*^9, 3.859130585715247*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"724914c9-3131-4bb1-96f9-b12feeb01b8d"],

Cell[BoxData["22"], "Print",
 CellChangeTimes->{3.8591309232104588`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"7c015e32-e9a7-4b7f-80fb-77224bcd16f7"],

Cell[BoxData["155.5746369999999999999`8.643483789820769"], "Output",
 CellChangeTimes->{3.8591309232124443`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"0a052746-03b1-4ac9-8a38-bad5262148c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";", 
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"nn", "=", "23"}], ",", 
    RowBox[{"nn", "\[LessEqual]", " ", "24"}], ",", 
    RowBox[{"nn", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"test1", "=", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"integrand0a", "[", 
          RowBox[{
          "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
           ",", "0", ",", "0", ",", "nn"}], "]"}], ",", "rho", ",", "nn"}], 
        "]"}], "/.", "sl1"}]}], " ", ";", "\[IndentingNewLine]", 
     RowBox[{"test2", "=", 
      RowBox[{
       RowBox[{"KillPurePower", "[", 
        RowBox[{"test1", ",", "ll"}], "]"}], "/.", 
       RowBox[{"ll", "\[Rule]", " ", 
        RowBox[{"D2", "+", "mt2"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"order1b", "[", "nn", "]"}], "=", 
      RowBox[{"ToG", "[", 
       RowBox[{"test2", ",", "1", ",", 
        RowBox[{"{", 
         RowBox[{
         "kk", ",", "D4", ",", "D5", ",", "D6", ",", "D2", ",", " ", "kl", 
          ",", " ", "p1m2l", ",", " ", "p1p2l", ",", "p3m1l"}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "nn", "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"t2", "-", "t1"}]}], "Input",
 CellChangeTimes->{{3.859130597530813*^9, 3.859130599573799*^9}, {
  3.859131255015836*^9, 3.859131255357635*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"a1f744cc-aec8-4078-bc08-c6b558e33284"],

Cell[CellGroupData[{

Cell[BoxData["23"], "Print",
 CellChangeTimes->{3.859131179873487*^9, 3.859131489363367*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"5db68cf7-7d44-4713-a309-5f3a95462415"],

Cell[BoxData["24"], "Print",
 CellChangeTimes->{3.859131179873487*^9, 3.859131753931026*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"96fa0910-7713-494e-82a8-38cbb6278694"]
}, Open  ]],

Cell[BoxData["472.520314`9.125965477385625"], "Output",
 CellChangeTimes->{3.8591311798749*^9, 3.8591317539377117`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"522b3dc8-8ae5-4e59-99e9-5a754eb01085"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ints", "[", "i_", "]"}], ":=", 
  RowBox[{"Union", "[", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"order1b", "[", "i", "]"}], ",", 
     RowBox[{"G", "[", "___", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "Infinity"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.859131810892116*^9, 3.859131837734807*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"683fa3e2-87c6-4296-a1c5-7979a0a68ba9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Length", "[", 
    RowBox[{"ints", "[", "i", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "0", ",", "24"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.859131840862721*^9, 3.859131853915558*^9}, {
  3.8591372035675583`*^9, 3.8591372248621693`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"ed2db283-ff29-4a94-b27b-d277b3654c05"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "5", ",", "18", ",", "49", ",", "116", ",", "243", ",", "470", 
   ",", "847", ",", "1449", ",", "2366", ",", "3724", ",", "5670", ",", 
   "8400", ",", "12138", ",", "17172", ",", "23826", ",", "32505", ",", 
   "43659", ",", "57838", ",", "75647", ",", "97812", ",", "125125", ",", 
   "158522", ",", "199017", ",", "247793"}], "}"}]], "Output",
 CellChangeTimes->{3.85913723138317*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"eb3bcf0e-0167-47cd-b0eb-7abd42b37416"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Complement", "[", 
  RowBox[{
   RowBox[{"ints", "[", "23", "]"}], ",", 
   RowBox[{"ints", "[", "24", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.859137238784626*^9, 3.8591372548798428`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"45ed5aa5-b555-4912-970a-f940a18d10ef"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "10"}], ",", "1", ",", "1", ",", "1", ",", "1", 
               ",", 
               RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"G", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "10"}], ",", "1", ",", "1", ",", "1", ",", "1", 
               ",", "0", ",", 
               RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "]"}], ",", 
           
           RowBox[{"G", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "10"}], ",", "1", ",", "1", ",", "1", ",", "1", 
               ",", "0", ",", "0", ",", 
               RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
           RowBox[{"G", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "10"}], ",", "1", ",", "1", ",", "1", ",", "1", 
               ",", "0", ",", "0", ",", "0", ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"G", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "10"}], ",", "1", ",", "1", ",", "1", ",", "2", 
               ",", 
               RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], 
            "]"}], ",", 
           TemplateBox[{"199008"},
            "OutputSizeLimit`Skeleton"], ",", 
           RowBox[{"G", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "23", ",", 
               RowBox[{"-", "22"}], ",", 
               RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "]"}], ",", 
           
           RowBox[{"G", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "23", ",", 
               RowBox[{"-", "22"}], ",", "0", ",", 
               RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
           RowBox[{"G", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "23", ",", 
               RowBox[{"-", "22"}], ",", "0", ",", "0", ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"G", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "24", ",", 
               RowBox[{"-", "23"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], 
            "]"}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{61., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{54., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 27, 26675200898383750826, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{61., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 27, 26675200898383750826, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{46., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 27, 26675200898383750826, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{83., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[26675200898383750826 === $SessionID, 
   Out[27], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.859137258773592*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"9dc98a14-6537-40c8-9080-ab766c53d49c"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Complement", "[", 
  RowBox[{
   RowBox[{"ints", "[", "22", "]"}], ",", 
   RowBox[{"ints", "[", "24", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.859137273331067*^9, 3.859137273543988*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"979bb952-6160-4ebb-90d5-f8efa35dcb2e"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.859137275950142*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"8b51a487-9743-4919-b8e3-ad469f65c94c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"ints", "[", 
      RowBox[{"2", " ", "i"}], "]"}], ",", 
     RowBox[{"ints", "[", "24", "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "0", ",", "11"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.859137296184229*^9, 3.859137328940055*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"1edcf707-375f-423a-aa88-11a029043b67"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8591373441664267`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"e8a1474a-52c9-4076-882e-b73f60daf71b"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"List", " ", "@@", 
     RowBox[{"ints", "[", "24", "]"}]}], ")"}], "/.", 
   RowBox[{"G", "\[Rule]", "List"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{"%", ",", "\"\</home/smirnov/e/2022/BST/ints1g2o24.m\>\""}], "]"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.859137465213089*^9, 3.859137470625351*^9}, {
  3.8591376238998423`*^9, 3.8591376245492163`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"009b41da-ffe4-41c0-aef4-c4fe788dd16d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"List", " ", "@@", 
     RowBox[{"ints", "[", "26", "]"}]}], ")"}], "/.", 
   RowBox[{"G", "\[Rule]", "List"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{"%", ",", "\"\</home/smirnov/e/2022/BST/ints1g2o26.m\>\""}], "]"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.859199590339283*^9, 3.859199593916996*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"1c3ee022-18ca-4ae7-a158-81a9506da0a7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"List", " ", "@@", 
     RowBox[{"ints", "[", "14", "]"}]}], ")"}], "/.", 
   RowBox[{"G", "\[Rule]", "List"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{"%", ",", "\"\</home/smirnov/e/2022/BST/ints1g2o14.m\>\""}], "]"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.85917415471413*^9, 3.8591741588324747`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"72bf53da-b874-46ee-8879-64940d46f7e9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test1", "=", 
  RowBox[{"order1b", "[", "14", "]"}]}]], "Input",
 CellChangeTimes->{{3.859174300646162*^9, 3.859174305203854*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"297e09e2-75ee-48d4-8ab3-a8c685489334"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "6"}], ",", "1", ",", "1", ",", "1", ",", "1", 
                ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "9"]], "-", 
          FractionBox[
           RowBox[{"7", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "6"}], ",", "1", ",", "1", ",", "1", ",", "2", 
                ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "8"]], "+", 
          TemplateBox[{"46775"},
           "OutputSizeLimit`Skeleton"], "+", 
          FractionBox[
           RowBox[{"16384", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "14", ",", 
                RowBox[{"-", "13"}], ",", "0", ",", "0", ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], 
           SuperscriptBox["mt2", "3"]], "+", 
          FractionBox[
           RowBox[{"16384", " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "15", ",", 
                RowBox[{"-", "14"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], 
             "]"}]}], 
           SuperscriptBox["mt2", "2"]]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{61., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{54., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 38, 26675200898383750826, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{61., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 38, 26675200898383750826, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{46., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 38, 26675200898383750826, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{83., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[26675200898383750826 === $SessionID, 
   Out[38], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.859174306801703*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"667140d3-b1d9-4eae-abc4-776fecc50bb7"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\</home/smirnov/fire6/FIRE6\>\"", "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<FIRE6.m\>\"", "]"}], ";"}]}], "Input",
 CellLabel->"In[39]:=",ExpressionUUID->"57eb51d3-e63c-4606-bdcc-4be6fb069b4b"],

Cell[BoxData["\<\"FIRE, version 6.6.dev\"\>"], "Print",
 CellChangeTimes->{3.859174351775526*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"f389ff0b-a91a-4916-8631-f29c3e216ccd"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ints", "[", "14", "]"}], "//", "Length"}]], "Input",
 CellChangeTimes->{{3.859175956186792*^9, 3.859175957441032*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"883e4e74-e3f5-4214-a5bd-9d4ef841cc79"],

Cell[BoxData["17172"], "Output",
 CellChangeTimes->{3.859175957954533*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"4127f537-4230-4b50-b137-5280d167e7b6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{
    RowBox[{"order1b", "[", "24", "]"}], ",", 
    "\"\</home/smirnov/e/2022/BST/g1border24.m\>\""}], "]"}], ";"}]], "Input",\

 CellChangeTimes->{{3.859181278883566*^9, 3.859181299743363*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"f2ae0efa-93e9-4f1e-81a7-ae1bdb601bc5"],

Cell[BoxData[
 RowBox[{"tables", " ", "\[Rule]", " ", 
  RowBox[{"73.3", "mb"}]}]], "Input",
 CellChangeTimes->{{3.859174599263459*^9, 
  3.859174614006832*^9}},ExpressionUUID->"66be4341-9488-42fd-91d8-\
634848cfbd99"],

Cell[BoxData[
 RowBox[{"test2", "\[Rule]", 
  RowBox[{"51.8", "kb"}]}]], "Input",
 CellChangeTimes->{{3.859174622648191*^9, 3.859174623659047*^9}, {
  3.859175928797885*^9, 
  3.859175943205346*^9}},ExpressionUUID->"96c9aeed-b5d2-4f88-98c4-\
e3633d48fa24"],

Cell[BoxData[
 RowBox[{"map", "=", 
  RowBox[{"Tables2Rules", "[", 
   RowBox[{
   "\"\</x1/asmirnov/getfire/ints1g2o14.tables\>\"", ",", "Identity", ",", 
    "True"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8591838048875732`*^9, 
  3.85918380488899*^9}},ExpressionUUID->"6c375a45-c798-41b7-bda8-\
2408c75ddd0e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"map", "=", 
  RowBox[{"Tables2Rules", "[", 
   RowBox[{
   "\"\</home/smirnov/e/2022/BST/SolveSectors/ints1g2o14.tables\>\"", ",", 
    "Identity", ",", "True"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.859174420565193*^9, 3.85917443437862*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"dc42212b-80e0-4e3a-afc3-f683c4f99e9e"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "15", ",", 
                RowBox[{"-", "14"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], 
             "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "61931520"}], " ", "d"}], "+", 
                    RowBox[{"294912", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    TemplateBox[{"11"},
                    "OutputSizeLimit`Skeleton"], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["d", "10"]}], "-", 
                    SuperscriptBox["d", "11"]}], ")"}], " ", 
                  SuperscriptBox["mh2", "6"]}], "+", 
                 TemplateBox[{"11"},
                  "OutputSizeLimit`Skeleton"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "61931520"}], " ", "d"}], "+", 
                    TemplateBox[{"15"},
                    "OutputSizeLimit`Skeleton"]}], ")"}], " ", 
                  SuperscriptBox["u", "6"]}]}], ")"}], " ", 
               RowBox[{"G", "[", 
                RowBox[{"1", ",", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"]}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "676457349120"}], " ", "d"}], "-", 
                 RowBox[{"338228674560", " ", 
                  SuperscriptBox["d", "2"]}], "+", 
                 RowBox[{"676457349120", " ", 
                  SuperscriptBox["d", "3"]}], "+", 
                 RowBox[{"338228674560", " ", 
                  SuperscriptBox["d", "4"]}]}], ")"}], " ", 
               SuperscriptBox["mt2", "7"], " ", "u"}], ")"}]}]}], ",", 
           TemplateBox[{"17170"},
            "OutputSizeLimit`Skeleton"], ",", 
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{
               "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
                "0", ",", "0", ",", "0"}], "}"}]}], "]"}], "\[Rule]", 
            FractionBox[
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"]]}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{61., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{54., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 41, 26675200898383750826, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{61., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 41, 26675200898383750826, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{46., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 41, 26675200898383750826, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{83., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[26675200898383750826 === $SessionID, 
   Out[41], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.8591746257051353`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"8a0b5e29-8aad-4c75-9acc-27c1415d6d4e"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test1F", "=", 
  RowBox[{"test1", "/.", "map"}]}]], "Input",
 CellChangeTimes->{{3.8591743212673903`*^9, 3.859174325281746*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"928e23bf-9589-4357-9bee-743efe2b4cf7"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"2", " ", "d"}]}], ")"}], " ", 
            SuperscriptBox["mh2", "6"], " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{
               "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
                "0", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
            SuperscriptBox["mt2", "9"], " ", "u"}]], "-", 
          FractionBox[
           RowBox[{"32", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", "d"}], ")"}], " ", 
            SuperscriptBox["mh2", "6"], " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{
               "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
                "0", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
            SuperscriptBox["mt2", "9"], " ", "u"}]], "-", 
          FractionBox[
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"], 
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"]], "+", 
          TemplateBox[{"45304"},
           "OutputSizeLimit`Skeleton"]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{61., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{54., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 42, 26675200898383750826, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{61., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 42, 26675200898383750826, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{46., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 42, 26675200898383750826, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{83., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[26675200898383750826 === $SessionID, 
   Out[42], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.85917546250289*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"79767857-d4c9-4c1e-ae73-8146f2697454"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test2", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{"test1F", ",", 
    RowBox[{"G", "[", "___", "]"}], ",", "Factor"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8591744429195747`*^9, 3.859174467015424*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"aa0d0f79-7b26-4fe0-b6fe-bad54e4c6d8e"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "18"}], "+", "d"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "330301440"}], " ", "d", " ", 
                SuperscriptBox["mh2", "6"]}], "+", 
               RowBox[{"165396480", " ", 
                SuperscriptBox["d", "2"], " ", 
                SuperscriptBox["mh2", "6"]}], "+", 
               TemplateBox[{"1345"},
                "OutputSizeLimit`Skeleton"], "+", 
               RowBox[{"692", " ", 
                SuperscriptBox["d", "10"], " ", 
                SuperscriptBox["u", "6"]}], "-", 
               RowBox[{"48", " ", 
                SuperscriptBox["d", "11"], " ", 
                SuperscriptBox["u", "6"]}], "+", 
               RowBox[{
                SuperscriptBox["d", "12"], " ", 
                SuperscriptBox["u", "6"]}]}], ")"}], " ", 
             RowBox[{"G", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{
                "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
                 "0", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"32", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "d"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "d"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "d"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", "d"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"10", "+", "d"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "d"}], ")"}], " ", 
             SuperscriptBox["mt2", "9"], " ", "u"}], ")"}]}], "+", 
          FractionBox[
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"], 
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"]], "-", 
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"(", 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], ")"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1", ",", "1", ",", 
                TemplateBox[{"4"},
                 "OutputSizeLimit`Skeleton"], ",", "0", ",", "0"}], "}"}]}], 
             "]"}]}], 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "d"}], ")"}], " ", 
            TemplateBox[{"3"},
             "OutputSizeLimit`Skeleton"], " ", 
            RowBox[{"(", 
             RowBox[{"12", "+", "d"}], ")"}], " ", 
            SuperscriptBox["mt2", "9"]}]]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{61., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{54., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 43, 26675200898383750826, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{61., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 43, 26675200898383750826, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{46., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 43, 26675200898383750826, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{83., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[26675200898383750826 === $SessionID, 
   Out[43], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.859175839945758*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"22a36938-ffdc-4359-a01b-7101d4384ac1"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cases", "[", 
  RowBox[{"test2", ",", 
   RowBox[{"G", "[", "___", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.85917464775356*^9, 3.8591746588828993`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"7f431124-f541-4c2d-8b11-4959d4f2ebe4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.859175854349638*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"d0deaac1-db64-4f08-8bfe-4d0b1e89c006"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{"test2", ",", "\"\</home/smirnov/e/2022/BST/ints1g2o14res.m\>\""}],
    "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.859174478290728*^9, 3.859174496101753*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"0892ccd4-b169-4581-be71-a7ff53aa6f4d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";", 
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"nn", "=", "26"}], ",", 
    RowBox[{"nn", "\[LessEqual]", " ", "26"}], ",", 
    RowBox[{"nn", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"test1", "=", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"integrand0a", "[", 
          RowBox[{
          "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
           ",", "0", ",", "0", ",", "nn"}], "]"}], ",", "rho", ",", "nn"}], 
        "]"}], "/.", "sl1"}]}], " ", ";", "\[IndentingNewLine]", 
     RowBox[{"test2", "=", 
      RowBox[{
       RowBox[{"KillPurePower", "[", 
        RowBox[{"test1", ",", "ll"}], "]"}], "/.", 
       RowBox[{"ll", "\[Rule]", " ", 
        RowBox[{"D2", "+", "mt2"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"order1b", "[", "nn", "]"}], "=", 
      RowBox[{"ToG", "[", 
       RowBox[{"test2", ",", "1", ",", 
        RowBox[{"{", 
         RowBox[{
         "kk", ",", "D4", ",", "D5", ",", "D6", ",", "D2", ",", " ", "kl", 
          ",", " ", "p1m2l", ",", " ", "p1p2l", ",", "p3m1l"}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "nn", "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"t2", "-", "t1"}]}], "Input",
 CellChangeTimes->{{3.8591990027054987`*^9, 3.8591990048110523`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"f9aad30a-d65a-4b60-b75a-7ffced438364"],

Cell[BoxData["26"], "Print",
 CellChangeTimes->{3.85919948442325*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"e5db7c4e-8237-4372-aa0d-11802ccfed6f"],

Cell[BoxData["475.387065`9.128592354153703"], "Output",
 CellChangeTimes->{3.859199484425582*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"f33dd86e-c9ab-42de-83da-f9bb157c240a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{
    RowBox[{"order1b", "[", "26", "]"}], ",", 
    "\"\</home/smirnov/e/2022/BST/g1border26.m\>\""}], "]"}], ";"}]], "Input",\

 CellChangeTimes->{{3.859199521371936*^9, 3.8591995264147*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"b1ff4e20-c36b-4b7a-b332-dfc7190fdca3"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.859130550975913*^9, 
  3.8591305619665194`*^9}},ExpressionUUID->"139a9298-961c-4b3f-9cf7-\
53a26ae85f23"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"order1b", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.85894995785855*^9, 3.858949958137204*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"b7c58a3b-f3e3-4f67-9e44-7acc0cafd931"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
        "0", ",", "0"}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "3"]], "-", 
  FractionBox[
   RowBox[{"G", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "1", ",", "1", ",", "2", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], 
   SuperscriptBox["mt2", "2"]], "+", 
  FractionBox[
   RowBox[{"12", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
   
   SuperscriptBox["mt2", "4"]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "4"]], "-", 
  FractionBox[
   RowBox[{"18", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "4"]], "-", 
  FractionBox[
   RowBox[{"12", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "4"]], "+", 
  FractionBox[
   RowBox[{"G", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}]}], "]"}], 
   SuperscriptBox["mt2", "4"]], "+", 
  FractionBox[
   RowBox[{"6", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "4"]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "4"]], "+", 
  FractionBox[
   RowBox[{"9", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
        RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "4"]], "+", 
  FractionBox[
   RowBox[{"12", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "4"]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
        "0", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "4"]], "-", 
  FractionBox[
   RowBox[{"mh2", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
        "0", ",", "0"}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "3"]], "+", 
  FractionBox[
   RowBox[{"2", " ", "mw2", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
        "0", ",", "0"}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "3"]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "2", ",", 
        RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
   
   SuperscriptBox["mt2", "3"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "2", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "3"]], "+", 
  FractionBox[
   RowBox[{"6", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "2", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "3"]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "2", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], 
   SuperscriptBox["mt2", "3"]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "3", ",", 
        RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
   
   SuperscriptBox["mt2", "2"]]}]], "Output",
 CellChangeTimes->{3.858949958672229*^9, 3.859130230112008*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"8e923586-d77c-4b6c-bc5e-0541c7891649"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{
    RowBox[{"Definition", "[", "order1b", "]"}], ",", 
    "\"\</home/smirnov/e/2022/BST/Setup/Order1b.m\>\""}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8589500236736717`*^9, 3.85895002712784*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"6cf3d9ea-9851-4402-aff0-acaa3209ab5b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ints", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"Cases", "[", 
     RowBox[{"order12", ",", 
      RowBox[{"G", "[", "___", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "Infinity"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"List", " ", "@@", "ints"}], ")"}], "/.", 
   RowBox[{"G", "\[Rule]", "List"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{"%", ",", "\"\</home/smirnov/e/2022/BST/ints1g2o12.m\>\""}], "]"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.854612305505179*^9, 3.854612318987886*^9}, {
  3.855072029618685*^9, 3.855072030000348*^9}, {3.8550721017712717`*^9, 
  3.8550721020741787`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"22685943-5bae-4ad7-91a1-04b6a3e2071d"],

Cell[BoxData[
 RowBox[{"--", 
  RowBox[{"--", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{
                   "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.858950108164338*^9, 
  3.8589501097881327`*^9}},ExpressionUUID->"8ba9fb81-21b4-4f1d-9eff-\
b6714357ee1f"],

Cell[BoxData[
 RowBox[{"--", 
  RowBox[{"--", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{
                   "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]], "Input",E\
xpressionUUID->"a717d034-ddc5-496a-834f-fc1cc7d9f3fb"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.858950114686448*^9, 
  3.858950114925806*^9}},ExpressionUUID->"d0713e68-6d85-41d9-a37b-\
a68165564ed6"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"gamma3", ";", " ", "lmt1c"}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.858828956908946*^9, 
  3.858828959093752*^9}},ExpressionUUID->"f1723885-af4a-4c94-80d8-\
d9705be99928"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"gamma3", "[", 
    RowBox[{
    "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", "a6_", ",", 
     "a7_", ",", "a8_", ",", "a9_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "a3"}], " ", "/", 
       RowBox[{"mt2", "^", 
        RowBox[{"(", 
         RowBox[{"a3", "+", "j"}], ")"}]}]}], 
      RowBox[{
       RowBox[{"Pochhammer", "[", 
        RowBox[{"a3", ",", "j"}], "]"}], "/", 
       RowBox[{"j", "!"}]}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", 
         RowBox[{"a1", ",", "a2", ",", 
          RowBox[{"-", "j"}], ",", "a4", ",", "a5", ",", "a6", ",", "a7", ",",
           "a8", ",", "a9"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[33]:=",ExpressionUUID->"7d885d84-0e22-49c1-8dc8-89f65feec5b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"gamma3", "[", 
   RowBox[{
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
    ",", "0", ",", "0"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.858954662691667*^9, 3.8589546630912457`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"d4092617-819c-408f-9032-f92a65995cf1"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"G", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], "mt2"]}]], "Output",
 CellChangeTimes->{3.858954665131742*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"f3dbcb6b-dec0-47f7-aba9-2943d3ab4ccb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"gamma3", "[", 
   RowBox[{
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
    ",", "0", ",", "2"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.858954670083417*^9, 3.858954670218141*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"96e238c2-7ae9-4dcc-b449-f642abfad51e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
        ",", "0"}], "}"}]}], "]"}], 
    SuperscriptBox["mt2", "3"]]}], "-", 
  FractionBox[
   RowBox[{"G", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
       ",", "0"}], "}"}]}], "]"}], 
   SuperscriptBox["mt2", "2"]], "-", 
  FractionBox[
   RowBox[{"G", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], "mt2"]}]], "Output",
 CellChangeTimes->{3.85895467051971*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"9c8a5e74-8c1a-40da-a536-58baeb2cdb65"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"order6", "=", 
  RowBox[{"gamma3", "[", 
   RowBox[{
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
    ",", "0", ",", "6"}], "]"}], " "}]], "Input",ExpressionUUID->"6d812aa7-\
7b2e-4fc7-896a-be782b7e5c7b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ints", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"Cases", "[", 
     RowBox[{"order6", ",", 
      RowBox[{"G", "[", "___", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "Infinity"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"List", " ", "@@", "ints"}], ")"}], "/.", 
   RowBox[{"G", "\[Rule]", "List"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{"%", ",", "\"\</home/smirnov/e/2022/BST/ints1g3o6.m\>\""}], "]"}], 
  ";"}]}], "Input",ExpressionUUID->"d3e64e34-348d-4c3b-81dd-a6fd0cc6d95d"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.859288993673506*^9},ExpressionUUID->"7ddac50c-eafb-4bdd-a989-\
b1831ed28728"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"24", " ", "14"}]], "Input",
 CellChangeTimes->{{3.8592889962412777`*^9, 3.8592889992853737`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"fdfba665-bd90-4c43-bf98-b0982b15af1a"],

Cell[BoxData["336"], "Output",
 CellChangeTimes->{3.859289000616454*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"b1a744d2-6959-4ada-9f7c-46db2b30cf4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"9000", "/", "3600"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.859289292059486*^9, 3.8592892968182173`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"88958bb3-f081-4fbc-8aa6-be899b998f00"],

Cell[BoxData["2.5`"], "Output",
 CellChangeTimes->{3.859289298032896*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"3d4abc90-b046-4e29-a423-d06a23c20f35"]
}, Open  ]]
},
WindowSize->{815, 734},
WindowMargins->{{480, Automatic}, {86, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 286, 6, 31, "Input",ExpressionUUID->"f15c4613-ebb5-4d01-81d4-d5cf5006e61b"],
Cell[847, 28, 595, 12, 55, "Input",ExpressionUUID->"eafb150e-8855-48a0-83a9-d6c960d16c69"],
Cell[1445, 42, 375, 10, 52, "Input",ExpressionUUID->"bb99980b-51fd-4541-8dd5-a3e33c983f7f"],
Cell[1823, 54, 283, 8, 52, "Input",ExpressionUUID->"ac50d039-e775-4116-bce0-199b424568ea"],
Cell[2109, 64, 283, 8, 52, "Input",ExpressionUUID->"cbcbf946-d24e-4a4d-b4da-281f79f3057b"],
Cell[2395, 74, 190, 5, 52, "Input",ExpressionUUID->"a037c7d4-e3ad-4acf-a459-acc655ad455a"],
Cell[2588, 81, 792, 21, 78, "Input",ExpressionUUID->"10a629d1-bb7e-4a53-9e00-0d2f194b7467"],
Cell[3383, 104, 264, 7, 31, "Input",ExpressionUUID->"9bc39e92-20c6-4611-81bd-56d944a25875"],
Cell[CellGroupData[{
Cell[3672, 115, 258, 6, 31, "Input",ExpressionUUID->"b1986a16-d785-4fa8-98d7-aaf228138e64"],
Cell[3933, 123, 213, 4, 35, "Output",ExpressionUUID->"c8891dc0-b645-435b-89ac-d2c6a1a90422"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4183, 132, 339, 7, 31, "Input",ExpressionUUID->"b6c5d044-aa64-45a4-b263-380c24b328c3"],
Cell[4525, 141, 237, 4, 35, "Output",ExpressionUUID->"50cdfa7e-cc46-41ed-9ca4-2954f732d9e0"]
}, Open  ]],
Cell[4777, 148, 500, 6, 147, "Input",ExpressionUUID->"72870af0-5d96-4dc4-99ff-48fad1b0a0b7"],
Cell[5280, 156, 278, 8, 31, "Input",ExpressionUUID->"98db01ac-d834-4273-afe6-dd36b930c6eb"],
Cell[5561, 166, 194, 5, 31, "Input",ExpressionUUID->"d0e570af-e505-4cf0-a2d0-218435ab2cef"],
Cell[5758, 173, 158, 3, 31, "Input",ExpressionUUID->"4ddc4c01-0440-45f6-945a-79af414ab1b6"],
Cell[CellGroupData[{
Cell[5941, 180, 308, 7, 31, "Input",ExpressionUUID->"70b2945f-b583-469b-938c-55df765686d2"],
Cell[6252, 189, 210, 4, 35, "Output",ExpressionUUID->"307c7e35-6d1d-4634-b49c-c07aae383598"]
}, Open  ]],
Cell[6477, 196, 158, 3, 31, "Input",ExpressionUUID->"820290dd-4fae-4130-a77c-131b5258f064"],
Cell[CellGroupData[{
Cell[6660, 203, 310, 7, 31, "Input",ExpressionUUID->"7e1ae8f2-ee25-449f-9d95-2049c0514ac1"],
Cell[6973, 212, 208, 4, 35, "Output",ExpressionUUID->"4397654a-7b40-452b-9bb7-68075133fadb"]
}, Open  ]],
Cell[7196, 219, 158, 3, 31, "Input",ExpressionUUID->"7bc0e245-1c45-4ef4-8a05-13e757248eed"],
Cell[CellGroupData[{
Cell[7379, 226, 308, 7, 31, "Input",ExpressionUUID->"4c04af43-101c-46bc-a844-49f622aa220d"],
Cell[7690, 235, 209, 4, 35, "Output",ExpressionUUID->"6b9a879f-e518-42e2-8faf-e6b9e3015703"]
}, Open  ]],
Cell[7914, 242, 158, 3, 31, "Input",ExpressionUUID->"c52d499b-5dd0-40a1-9b63-788ad6185cd9"],
Cell[8075, 247, 169, 4, 31, "Input",ExpressionUUID->"2ca68c94-570e-4c7d-a3b0-5d2af47e1481"],
Cell[8247, 253, 106, 1, 31, "Input",ExpressionUUID->"076c21f3-1c73-43c0-9fe2-558fd4f27860"],
Cell[CellGroupData[{
Cell[8378, 258, 193, 3, 31, "Input",ExpressionUUID->"2681837a-3794-4597-9960-668e79ef3180"],
Cell[8574, 263, 149, 2, 35, "Output",ExpressionUUID->"30ad6630-1869-4f51-9eed-2ec504d7928c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8760, 270, 439, 11, 31, "Input",ExpressionUUID->"4629d32a-822b-4892-b550-7eeca48c9889"],
Cell[9202, 283, 277, 6, 54, "Output",ExpressionUUID->"657e34dd-2209-4186-b839-f26f96b77c58"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9516, 294, 281, 6, 50, "Input",ExpressionUUID->"75689238-24ae-45e4-9518-055a14e4bd7a"],
Cell[9800, 302, 149, 2, 35, "Output",ExpressionUUID->"9c896e68-adb0-4220-b6d6-c52a4b46766c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9986, 309, 244, 5, 31, "Input",ExpressionUUID->"9e54ec46-59ac-40c2-9f57-94e7deb2fd92"],
Cell[10233, 316, 148, 2, 35, "Output",ExpressionUUID->"a2b3ae7d-2059-4c82-9e32-88b562f79f87"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10418, 323, 193, 3, 31, "Input",ExpressionUUID->"6b7f8c75-a90d-41f8-aae7-7a49f8b613d2"],
Cell[10614, 328, 152, 2, 35, "Output",ExpressionUUID->"0e9fbcf0-fa1d-4ea9-be3f-d22b62e51d20"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10803, 335, 280, 6, 50, "Input",ExpressionUUID->"7fc0b5ec-0039-48f3-b4f4-11eb29b522fc"],
Cell[11086, 343, 152, 2, 35, "Output",ExpressionUUID->"46f10aca-117d-4faa-b133-493df23f4296"]
}, Open  ]],
Cell[11253, 348, 451, 9, 55, "Input",ExpressionUUID->"147bd4e8-a2dc-400b-ae9e-37525863b674"],
Cell[11707, 359, 221, 6, 31, "Input",ExpressionUUID->"d1e49b51-7f08-4d15-8f14-041a1b848596"],
Cell[11931, 367, 268, 7, 31, "Input",ExpressionUUID->"2265bb27-71e6-44be-9eff-9c66c42b0e34"],
Cell[12202, 376, 226, 5, 31, "Input",ExpressionUUID->"f77e7dc5-52fe-4a1c-b773-a6ac92dccf05"],
Cell[12431, 383, 2457, 68, 159, "Input",ExpressionUUID->"a2d04f8b-2e64-4c65-b758-f5146c1be225"],
Cell[CellGroupData[{
Cell[14913, 455, 362, 7, 31, "Input",ExpressionUUID->"440ab8f4-8ed3-450b-b080-b7e825e29fa7"],
Cell[15278, 464, 334, 7, 35, "Output",ExpressionUUID->"c2e96b84-98f2-4b87-a399-7a26e9cdc23e"]
}, Closed]],
Cell[15627, 474, 255, 6, 27, "Input",ExpressionUUID->"0dbfe1dd-c9cc-4c32-bff8-9aad409a7456"],
Cell[CellGroupData[{
Cell[15907, 484, 345, 8, 31, "Input",ExpressionUUID->"a4c8d6d0-06ec-44d6-bf62-4adf607874bd"],
Cell[16255, 494, 264, 6, 35, "Output",ExpressionUUID->"6bbac106-a8a6-44b9-b051-d773b51f92cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16556, 505, 306, 8, 31, "Input",ExpressionUUID->"d85285e5-f998-4912-b0df-79faf82f26b6"],
Cell[16865, 515, 383, 10, 35, "Output",ExpressionUUID->"401d964f-78e7-407b-a87d-df5bcbd771f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17285, 530, 350, 7, 31, "Input",ExpressionUUID->"ebc7b318-bc5f-4a26-914b-038823ef7b34"],
Cell[17638, 539, 148, 2, 35, "Output",ExpressionUUID->"1e07edc7-7271-476c-b536-f160895f6c6e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17823, 546, 1335, 30, 101, "Input",ExpressionUUID->"4b0705a1-db72-44b4-8687-256a3cb569b2"],
Cell[CellGroupData[{
Cell[19183, 580, 247, 5, 25, "Print",ExpressionUUID->"a8e7174d-abd9-4791-ad33-db625120318b"],
Cell[19433, 587, 247, 5, 25, "Print",ExpressionUUID->"91a17bae-b601-4112-b677-48ff70a16fa2"],
Cell[19683, 594, 249, 5, 25, "Print",ExpressionUUID->"f9b3e460-648d-4453-8bc4-e8ba5b3b13a8"],
Cell[19935, 601, 247, 5, 25, "Print",ExpressionUUID->"92be7efd-2b97-435b-8d87-08774a222818"],
Cell[20185, 608, 249, 5, 25, "Print",ExpressionUUID->"6f2a4815-d540-412a-86a9-4d9203792d8a"],
Cell[20437, 615, 247, 5, 25, "Print",ExpressionUUID->"a9223c51-07aa-45bf-b365-d20591f91a7f"],
Cell[20687, 622, 247, 5, 25, "Print",ExpressionUUID->"1886bc08-5307-4270-bc2d-22f17a8ad680"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[20983, 633, 255, 4, 27, "Input",ExpressionUUID->"73738a06-2aac-4989-accd-480fa75dcb8b"],
Cell[21241, 639, 11073, 283, 165, "Output",ExpressionUUID->"dee64539-1609-49c0-91cb-ff321acc9cb7"]
}, Closed]],
Cell[32329, 925, 519, 12, 27, "Input",ExpressionUUID->"7330bde5-0f7a-4879-8dfb-00df77f9efbc"],
Cell[32851, 939, 722, 24, 31, "Input",ExpressionUUID->"7fd8ca8c-5d1f-4449-bf92-aaa1dbb1f9e5"],
Cell[33576, 965, 655, 22, 31, "Input",ExpressionUUID->"456a3f88-314f-41b6-b221-d2d0aea58421"],
Cell[34234, 989, 150, 3, 31, "Input",ExpressionUUID->"91d1a06f-f471-4ed0-833d-a20ab6acc7c5"],
Cell[34387, 994, 226, 5, 31, "Input",ExpressionUUID->"ceef02b9-d140-4ed9-a5f6-9613115b9891"],
Cell[34616, 1001, 2130, 60, 126, "Input",ExpressionUUID->"ab1609dc-8699-4ed7-afcc-26ba898e62c4"],
Cell[CellGroupData[{
Cell[36771, 1065, 338, 7, 31, "Input",ExpressionUUID->"c142e18d-b606-4582-80aa-5019ebc6a6c2"],
Cell[37112, 1074, 367, 8, 35, "Output",ExpressionUUID->"03380d58-fe43-47bc-96ba-0c9b4f4f0481"]
}, Open  ]],
Cell[37494, 1085, 283, 7, 31, "Input",ExpressionUUID->"3ec5a7ef-f9eb-4022-a2b0-8f4dea46a4e8"],
Cell[37780, 1094, 465, 11, 31, "Input",ExpressionUUID->"5fb24d4e-b103-4643-8add-eb490691e206"],
Cell[38248, 1107, 496, 13, 31, "Input",ExpressionUUID->"82bf54fe-ecf5-4425-b8d5-d7c3741fb94f"],
Cell[CellGroupData[{
Cell[38769, 1124, 194, 4, 31, "Input",ExpressionUUID->"0b291f1e-354a-48ce-86d5-01c9e755205f"],
Cell[38966, 1130, 556, 16, 54, "Output",ExpressionUUID->"7f1988df-6f68-4cf3-a27e-fb6261d99dd2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39559, 1151, 141, 2, 31, "Input",ExpressionUUID->"f23d1c34-8c16-4c41-b804-5e4aff0f50c5"],
Cell[39703, 1155, 238, 4, 35, "Output",ExpressionUUID->"8805c7fb-3a2b-4452-ae3d-28394de563ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39978, 1164, 313, 7, 31, "Input",ExpressionUUID->"3c933e6a-37ba-4c1a-915c-d5cf6dc1e7fc"],
Cell[40294, 1173, 758, 23, 95, "Output",ExpressionUUID->"113f0852-71f5-45e5-a813-c7e794ac9dae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41089, 1201, 207, 3, 31, "Input",ExpressionUUID->"6d61a3f5-a683-406a-97c0-9d72b83b8862"],
Cell[41299, 1206, 271, 5, 35, "Output",ExpressionUUID->"e407021d-5eb6-48a0-9ddc-b79d3cfd6145"]
}, Open  ]],
Cell[41585, 1214, 322, 8, 31, "Input",ExpressionUUID->"0813aab3-5f04-4741-a27f-203b3c7b4148"],
Cell[CellGroupData[{
Cell[41932, 1226, 368, 8, 31, "Input",ExpressionUUID->"d0b58ff6-b3d3-4683-a0f0-23a090d6f9c7"],
Cell[42303, 1236, 151, 2, 35, "Output",ExpressionUUID->"8bfbde6a-eba8-42bd-ab2e-04378f40241e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42491, 1243, 1477, 36, 124, "Input",ExpressionUUID->"43fdf23d-466a-4dfe-91f2-90b5229bae48"],
Cell[CellGroupData[{
Cell[43993, 1283, 174, 4, 25, "Print",ExpressionUUID->"38d840ba-913b-46cc-afdb-42720828a8ec"],
Cell[44170, 1289, 174, 4, 25, "Print",ExpressionUUID->"6b11f67f-810e-44df-9760-9bf5f06e273e"],
Cell[44347, 1295, 174, 4, 25, "Print",ExpressionUUID->"d3e90d00-4f50-4b46-9ade-9c2ba0c4a0fd"],
Cell[44524, 1301, 176, 4, 25, "Print",ExpressionUUID->"7a1c9a43-56e2-44dd-8c09-b3beb5c27ad0"],
Cell[44703, 1307, 176, 4, 25, "Print",ExpressionUUID->"ec1f7cf6-050e-4ba6-83c9-1ba200240aec"],
Cell[44882, 1313, 172, 4, 25, "Print",ExpressionUUID->"ade528ee-e92c-4393-a725-9537ff2d3768"],
Cell[45057, 1319, 174, 4, 25, "Print",ExpressionUUID->"fa0851dd-89cc-4846-89cb-8915195a965b"],
Cell[45234, 1325, 174, 4, 25, "Print",ExpressionUUID->"0b8fce77-d67a-4e9b-aae7-985df281f68f"],
Cell[45411, 1331, 174, 4, 25, "Print",ExpressionUUID->"38f65b9d-edb4-4c17-8c39-32b8edd98511"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[45634, 1341, 204, 3, 27, "Input",ExpressionUUID->"44f3ab02-aaa8-441f-b92c-fb9588daa116"],
Cell[45841, 1346, 6409, 193, 484, "Output",ExpressionUUID->"26fed47e-4e2a-4c92-9bc0-ceded8ff1133"]
}, Closed]],
Cell[CellGroupData[{
Cell[52287, 1544, 224, 4, 27, "Input",ExpressionUUID->"ddad7b29-407a-4cf1-b3ac-d63b37748798"],
Cell[CellGroupData[{
Cell[52536, 1552, 201, 4, 25, "Print",ExpressionUUID->"e658840e-9f33-4a48-9ddf-c52278668fbb"],
Cell[52740, 1558, 201, 4, 25, "Print",ExpressionUUID->"6fa49bb4-a9e7-4bc3-9342-83710f980c90"],
Cell[52944, 1564, 203, 4, 25, "Print",ExpressionUUID->"6311f87e-510c-425b-9d5f-cfb25cb21410"],
Cell[53150, 1570, 201, 4, 25, "Print",ExpressionUUID->"da6b3362-6354-4e24-825c-dad7675253d1"],
Cell[53354, 1576, 201, 4, 25, "Print",ExpressionUUID->"f54e8b4e-dbf8-4b6e-ac1f-2ae4a871fcfd"],
Cell[53558, 1582, 201, 4, 25, "Print",ExpressionUUID->"44254616-06a9-476b-94d6-6ac1ff19e255"],
Cell[53762, 1588, 203, 4, 25, "Print",ExpressionUUID->"04b8a88f-cb6f-43a4-9800-da6cb49c283a"],
Cell[53968, 1594, 201, 4, 25, "Print",ExpressionUUID->"016ca42c-2caf-42f9-910c-cadcdac922fb"],
Cell[54172, 1600, 201, 4, 25, "Print",ExpressionUUID->"1a6aae09-2882-4b9e-a648-b9c3aab73564"],
Cell[54376, 1606, 201, 4, 25, "Print",ExpressionUUID->"eea9015d-71b1-4513-b3a3-ad0e7dd1a9ec"],
Cell[54580, 1612, 204, 4, 25, "Print",ExpressionUUID->"56fc97b7-a8e0-4cb7-82b0-8ef1a882dbca"],
Cell[54787, 1618, 202, 4, 25, "Print",ExpressionUUID->"d1999be0-a709-427f-a70c-3219810e206e"],
Cell[54992, 1624, 200, 4, 25, "Print",ExpressionUUID->"4e81d9a7-d250-43e2-ad85-a070bee01c8c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[55241, 1634, 212, 4, 27, "Input",ExpressionUUID->"8e4ec866-1f33-4283-a4f6-a04ae12c2240"],
Cell[55456, 1640, 37749, 930, 1243, "Output",ExpressionUUID->"4036a90c-6dba-4983-8ff4-8c115938724f"]
}, Closed]],
Cell[93220, 2573, 419, 10, 27, "Input",ExpressionUUID->"f57bb2e2-9b1a-4e2a-8d72-bb40cd3a08c6"],
Cell[93642, 2585, 801, 27, 31, "Input",ExpressionUUID->"cc4edd9d-2d21-42af-ad75-bb98c72b369d"],
Cell[94446, 2614, 730, 24, 31, "Input",ExpressionUUID->"1148eccb-6d00-41a0-93c5-c85b6e62cc1f"],
Cell[95179, 2640, 227, 5, 31, "Input",ExpressionUUID->"0128322f-c68d-43e6-976f-d08ecccf6cf9"],
Cell[95409, 2647, 2113, 59, 127, "Input",ExpressionUUID->"d2932ba5-f2f3-4f04-936a-08591326ba0b"],
Cell[CellGroupData[{
Cell[97547, 2710, 358, 7, 31, "Input",ExpressionUUID->"6a05bdbd-2025-4af2-877d-7e2bb3ffa6e3"],
Cell[97908, 2719, 334, 7, 35, "Output",ExpressionUUID->"eaf70ea7-185d-4793-8151-f5a5cbe76683"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98279, 2731, 238, 5, 31, "Input",ExpressionUUID->"00bdb378-e561-4475-baf9-bf5e773aec7e"],
Cell[98520, 2738, 581, 17, 54, "Output",ExpressionUUID->"5022fa47-5c55-4843-bf39-2396d60a95ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99138, 2760, 141, 2, 31, "Input",ExpressionUUID->"c38d0901-5680-4ac3-93ba-4c79193590d8"],
Cell[99282, 2764, 263, 5, 35, "Output",ExpressionUUID->"bda1de5e-9d5d-4629-9969-9a5348487117"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99582, 2774, 331, 8, 31, "Input",ExpressionUUID->"27f87ddb-c7c4-41ec-a24a-c75d26b96806"],
Cell[99916, 2784, 305, 7, 35, "Output",ExpressionUUID->"aa687d43-2343-498d-97d6-39d8cfaaf249"]
}, Open  ]],
Cell[100236, 2794, 296, 7, 31, "Input",ExpressionUUID->"42ed6945-20e2-42aa-b0e0-07d08404eb6a"],
Cell[CellGroupData[{
Cell[100557, 2805, 211, 3, 31, "Input",ExpressionUUID->"f7dc43c9-30a5-426a-b83c-50e195891550"],
Cell[100771, 2810, 328, 7, 35, "Output",ExpressionUUID->"3d18ff53-8005-4885-ac16-0512b6605d9f"]
}, Open  ]],
Cell[101114, 2820, 293, 7, 31, "Input",ExpressionUUID->"e4409873-394e-40f8-bc72-0d55021da326"],
Cell[CellGroupData[{
Cell[101432, 2831, 1582, 36, 124, "Input",ExpressionUUID->"1165297b-735a-40c1-9673-7a22acf02f28"],
Cell[CellGroupData[{
Cell[103039, 2871, 225, 5, 25, "Print",ExpressionUUID->"322019d9-8ee2-4817-b2e3-bbd353c8e948"],
Cell[103267, 2878, 227, 5, 25, "Print",ExpressionUUID->"776d94ed-a009-4e4c-adc2-2d3e1fed6ade"],
Cell[103497, 2885, 225, 5, 25, "Print",ExpressionUUID->"e2631336-1c22-4806-9c5c-5d87ff96e77f"],
Cell[103725, 2892, 227, 5, 25, "Print",ExpressionUUID->"c6c9ea3a-8dfb-4e94-87db-5b73e1588203"],
Cell[103955, 2899, 225, 5, 25, "Print",ExpressionUUID->"c86e1fb0-90b9-4cae-8745-7415cda82fab"],
Cell[104183, 2906, 227, 5, 25, "Print",ExpressionUUID->"f98d41cc-8ccf-45a4-af14-18d525a145f7"],
Cell[104413, 2913, 225, 5, 25, "Print",ExpressionUUID->"acfa14bd-7493-44e3-b87f-08f25cd54caa"],
Cell[104641, 2920, 227, 5, 25, "Print",ExpressionUUID->"b779ca83-939e-48e3-81d5-0e979b528e53"],
Cell[104871, 2927, 227, 5, 25, "Print",ExpressionUUID->"30139b83-50d1-4532-815c-358f8033690b"],
Cell[105101, 2934, 225, 5, 25, "Print",ExpressionUUID->"6fb4422e-5055-4641-978c-e1734a933e3e"],
Cell[105329, 2941, 226, 5, 25, "Print",ExpressionUUID->"af0a89de-237c-4dcc-ad5d-e4ff2555faef"],
Cell[105558, 2948, 226, 5, 25, "Print",ExpressionUUID->"f10bf038-dd48-4650-ab19-eda2933b016f"],
Cell[105787, 2955, 225, 5, 25, "Print",ExpressionUUID->"11e7b202-e438-4063-b386-fe332c2af3dd"],
Cell[106015, 2962, 228, 5, 25, "Print",ExpressionUUID->"34ef07fc-3dd3-4908-9420-404f237f8065"],
Cell[106246, 2969, 228, 5, 25, "Print",ExpressionUUID->"74d7433d-f3e6-4b57-af20-e2be54825c30"],
Cell[106477, 2976, 226, 5, 25, "Print",ExpressionUUID->"90a604bd-1373-421f-a329-befa806be201"],
Cell[106706, 2983, 225, 5, 25, "Print",ExpressionUUID->"44194861-84ce-4bb7-9759-5a98d385463f"],
Cell[106934, 2990, 228, 5, 25, "Print",ExpressionUUID->"59c21d39-29c4-4488-a808-9246a020827f"],
Cell[107165, 2997, 226, 5, 25, "Print",ExpressionUUID->"72811416-6ddb-406e-a1b1-f11b186052c8"],
Cell[107394, 3004, 226, 5, 25, "Print",ExpressionUUID->"f8938da7-da5b-45c4-a052-f328ab19db6a"],
Cell[107623, 3011, 226, 5, 25, "Print",ExpressionUUID->"3cebb087-2482-4dd4-a983-ccc41040c92d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[107898, 3022, 1678, 42, 189, "Input",ExpressionUUID->"a81f71c5-7196-46c1-b570-edcf04e72ef6"],
Cell[109579, 3066, 177, 4, 25, "Print",ExpressionUUID->"5275df84-add6-45bb-8261-45b69ad44675"],
Cell[109759, 3072, 178, 2, 35, "Output",ExpressionUUID->"c99186c4-07b1-4e01-a0f7-7c298cc9d41d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109974, 3079, 1637, 40, 170, "Input",ExpressionUUID->"724914c9-3131-4bb1-96f9-b12feeb01b8d"],
Cell[111614, 3121, 177, 4, 25, "Print",ExpressionUUID->"7c015e32-e9a7-4b7f-80fb-77224bcd16f7"],
Cell[111794, 3127, 191, 2, 35, "Output",ExpressionUUID->"0a052746-03b1-4ac9-8a38-bad5262148c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112022, 3134, 1684, 41, 170, "Input",ExpressionUUID->"a1f744cc-aec8-4078-bc08-c6b558e33284"],
Cell[CellGroupData[{
Cell[113731, 3179, 197, 4, 25, "Print",ExpressionUUID->"5db68cf7-7d44-4713-a309-5f3a95462415"],
Cell[113931, 3185, 197, 4, 25, "Print",ExpressionUUID->"96fa0910-7713-494e-82a8-38cbb6278694"]
}, Open  ]],
Cell[114143, 3192, 198, 2, 35, "Output",ExpressionUUID->"522b3dc8-8ae5-4e59-99e9-5a754eb01085"]
}, Open  ]],
Cell[114356, 3197, 457, 11, 31, "Input",ExpressionUUID->"683fa3e2-87c6-4296-a1c5-7979a0a68ba9"],
Cell[CellGroupData[{
Cell[114838, 3212, 406, 9, 31, "Input",ExpressionUUID->"ed2db283-ff29-4a94-b27b-d277b3654c05"],
Cell[115247, 3223, 519, 9, 59, "Output",ExpressionUUID->"eb3bcf0e-0167-47cd-b0eb-7abd42b37416"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115803, 3237, 299, 6, 31, "Input",ExpressionUUID->"45ed5aa5-b555-4912-970a-f940a18d10ef"],
Cell[116105, 3245, 11399, 291, 191, "Output",ExpressionUUID->"9dc98a14-6537-40c8-9080-ab766c53d49c"]
}, Closed]],
Cell[CellGroupData[{
Cell[127541, 3541, 297, 6, 27, "Input",ExpressionUUID->"979bb952-6160-4ebb-90d5-f8efa35dcb2e"],
Cell[127841, 3549, 166, 3, 35, "Output",ExpressionUUID->"8b51a487-9743-4919-b8e3-ad469f65c94c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128044, 3557, 445, 11, 31, "Input",ExpressionUUID->"1edcf707-375f-423a-aa88-11a029043b67"],
Cell[128492, 3570, 524, 16, 35, "Output",ExpressionUUID->"e8a1474a-52c9-4076-882e-b73f60daf71b"]
}, Open  ]],
Cell[129031, 3589, 540, 13, 55, "Input",ExpressionUUID->"009b41da-ffe4-41c0-aef4-c4fe788dd16d"],
Cell[129574, 3604, 487, 12, 55, "Input",ExpressionUUID->"1c3ee022-18ca-4ae7-a158-81a9506da0a7"],
Cell[130064, 3618, 488, 12, 55, "Input",ExpressionUUID->"72bf53da-b874-46ee-8879-64940d46f7e9"],
Cell[CellGroupData[{
Cell[130577, 3634, 233, 4, 31, "Input",ExpressionUUID->"297e09e2-75ee-48d4-8ab3-a8c685489334"],
Cell[130813, 3640, 10207, 263, 137, "Output",ExpressionUUID->"667140d3-b1d9-4eae-abc4-776fecc50bb7"]
}, Closed]],
Cell[CellGroupData[{
Cell[141057, 3908, 271, 6, 51, "Input",ExpressionUUID->"57eb51d3-e63c-4606-bdcc-4be6fb069b4b"],
Cell[141331, 3916, 202, 4, 25, "Print",ExpressionUUID->"f389ff0b-a91a-4916-8631-f29c3e216ccd"]
}, Closed]],
Cell[CellGroupData[{
Cell[141570, 3925, 232, 4, 27, "Input",ExpressionUUID->"883e4e74-e3f5-4214-a5bd-9d4ef841cc79"],
Cell[141805, 3931, 153, 2, 35, "Output",ExpressionUUID->"4127f537-4230-4b50-b137-5280d167e7b6"]
}, Open  ]],
Cell[141973, 3936, 331, 8, 31, "Input",ExpressionUUID->"f2ae0efa-93e9-4f1e-81a7-ae1bdb601bc5"],
Cell[142307, 3946, 218, 5, 31, "Input",ExpressionUUID->"66be4341-9488-42fd-91d8-634848cfbd99"],
Cell[142528, 3953, 256, 6, 31, "Input",ExpressionUUID->"96c9aeed-b5d2-4f88-98c4-e3633d48fa24"],
Cell[142787, 3961, 315, 8, 31, "Input",ExpressionUUID->"6c375a45-c798-41b7-bda8-2408c75ddd0e"],
Cell[CellGroupData[{
Cell[143127, 3973, 349, 7, 55, "Input",ExpressionUUID->"dc42212b-80e0-4e3a-afc3-f683c4f99e9e"],
Cell[143479, 3982, 11405, 292, 213, "Output",ExpressionUUID->"8a0b5e29-8aad-4c75-9acc-27c1415d6d4e"]
}, Closed]],
Cell[CellGroupData[{
Cell[154921, 4279, 231, 4, 27, "Input",ExpressionUUID->"928e23bf-9589-4357-9bee-743efe2b4cf7"],
Cell[155155, 4285, 10149, 265, 149, "Output",ExpressionUUID->"79767857-d4c9-4c1e-ae73-8146f2697454"]
}, Closed]],
Cell[CellGroupData[{
Cell[165341, 4555, 310, 6, 27, "Input",ExpressionUUID->"aa0d0f79-7b26-4fe0-b6fe-bad54e4c6d8e"],
Cell[165654, 4563, 11999, 311, 211, "Output",ExpressionUUID->"22a36938-ffdc-4359-a01b-7101d4384ac1"]
}, Closed]],
Cell[CellGroupData[{
Cell[177690, 4879, 328, 7, 27, "Input",ExpressionUUID->"7f431124-f541-4c2d-8b11-4959d4f2ebe4"],
Cell[178021, 4888, 780, 22, 59, "Output",ExpressionUUID->"d0deaac1-db64-4f08-8bfe-4d0b1e89c006"]
}, Open  ]],
Cell[178816, 4913, 298, 6, 31, "Input",ExpressionUUID->"0892ccd4-b169-4581-be71-a7ff53aa6f4d"],
Cell[CellGroupData[{
Cell[179139, 4923, 1639, 40, 170, "Input",ExpressionUUID->"f9aad30a-d65a-4b60-b75a-7ffced438364"],
Cell[180781, 4965, 174, 4, 25, "Print",ExpressionUUID->"e5db7c4e-8237-4372-aa0d-11802ccfed6f"],
Cell[180958, 4971, 176, 2, 35, "Output",ExpressionUUID->"f33dd86e-c9ab-42de-83da-f9bb157c240a"]
}, Open  ]],
Cell[181149, 4976, 329, 8, 31, "Input",ExpressionUUID->"b1ff4e20-c36b-4b7a-b332-dfc7190fdca3"],
Cell[181481, 4986, 154, 3, 31, "Input",ExpressionUUID->"139a9298-961c-4b3f-9cf7-53a26ae85f23"],
Cell[CellGroupData[{
Cell[181660, 4993, 203, 3, 31, "Input",ExpressionUUID->"b7c58a3b-f3e3-4f67-9e44-7acc0cafd931"],
Cell[181866, 4998, 5817, 173, 441, "Output",ExpressionUUID->"8e923586-d77c-4b6c-bc5e-0541c7891649"]
}, Closed]],
Cell[187698, 5174, 344, 8, 27, "Input",ExpressionUUID->"6cf3d9ea-9851-4402-aff0-acaa3209ab5b"],
Cell[188045, 5184, 836, 22, 78, "Input",ExpressionUUID->"22685943-5bae-4ad7-91a1-04b6a3e2071d"],
Cell[188884, 5208, 688, 23, 31, "Input",ExpressionUUID->"8ba9fb81-21b4-4f1d-9eff-b6714357ee1f"],
Cell[189575, 5233, 617, 21, 31, "Input",ExpressionUUID->"a717d034-ddc5-496a-834f-fc1cc7d9f3fb"],
Cell[190195, 5256, 152, 3, 31, "Input",ExpressionUUID->"d0713e68-6d85-41d9-a37b-a68165564ed6"],
Cell[190350, 5261, 225, 5, 31, "Input",ExpressionUUID->"f1723885-af4a-4c94-80d8-d9705be99928"],
Cell[190578, 5268, 1027, 29, 78, "Input",ExpressionUUID->"7d885d84-0e22-49c1-8dc8-89f65feec5b7"],
Cell[CellGroupData[{
Cell[191630, 5301, 337, 7, 31, "Input",ExpressionUUID->"d4092617-819c-408f-9032-f92a65995cf1"],
Cell[191970, 5310, 381, 10, 52, "Output",ExpressionUUID->"f3dbcb6b-dec0-47f7-aba9-2943d3ab4ccb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192388, 5325, 335, 7, 31, "Input",ExpressionUUID->"96e238c2-7ae9-4dcc-b449-f642abfad51e"],
Cell[192726, 5334, 933, 27, 96, "Output",ExpressionUUID->"9c8a5e74-8c1a-40da-a536-58baeb2cdb65"]
}, Open  ]],
Cell[193674, 5364, 262, 6, 31, "Input",ExpressionUUID->"6d812aa7-7b2e-4fc7-896a-be782b7e5c7b"],
Cell[193939, 5372, 642, 18, 78, "Input",ExpressionUUID->"d3e64e34-348d-4c3b-81dd-a6fd0cc6d95d"],
Cell[194584, 5392, 147, 3, 55, "Input",ExpressionUUID->"7ddac50c-eafb-4bdd-a989-b1831ed28728"],
Cell[CellGroupData[{
Cell[194756, 5399, 199, 3, 31, "Input",ExpressionUUID->"fdfba665-bd90-4c43-bf98-b0982b15af1a"],
Cell[194958, 5404, 150, 2, 35, "Output",ExpressionUUID->"b1a744d2-6959-4ada-9f7c-46db2b30cf4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195145, 5411, 225, 4, 31, "Input",ExpressionUUID->"88958bb3-f081-4fbc-8aa6-be899b998f00"],
Cell[195373, 5417, 151, 2, 35, "Output",ExpressionUUID->"3d4abc90-b046-4e29-a423-d06a23c20f35"]
}, Open  ]]
}
]
*)



==> lmt-MIs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    277307,       7820]
NotebookOptionsPosition[    269336,       7706]
NotebookOutlinePosition[    269670,       7721]
CellTagsIndexPosition[    269627,       7718]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"One", "-", " ", 
   RowBox[{"and", " ", "two"}], "-", 
   RowBox[{
   "loop", " ", "master", " ", "integrals", " ", "which", " ", "appear", " ", 
    "in", " ", "the", " ", "asymptotic", " ", "expansion", " ", "of", " ", 
    "our", " ", "6", " ", "families", " ", "of", " ", 
    RowBox[{"integrals", ".", "  ", "Here"}], " ", "the", " ", 
    "corresponding", " ", "auxiliary", " ", "families", " ", "of", " ", 
    "integrals", " ", "are", " ", 
    RowBox[{"defined", "."}]}]}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.835527468836707*^9, 3.835527477347905*^9}, {
  3.835527525707823*^9, 
  3.8355276555181723`*^9}},ExpressionUUID->"5b64a9af-85d8-4e94-9dfa-\
61257c4f8552"],

Cell[BoxData[
 RowBox[{"all", " ", "the", " ", "master", " ", "integrals", " ", "which", 
  " ", "appear", " ", "in", " ", "the", " ", 
  RowBox[{"expansion", ":"}]}]], "Input",
 CellChangeTimes->{{3.836999659851654*^9, 3.8369996675130873`*^9}, {
  3.840368636127355*^9, 
  3.840368668458828*^9}},ExpressionUUID->"ad532116-0f25-449b-a732-\
b3bd53bb68c6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "vac1", ",", "prop1wH", ",", "vac1w", ",", "prop1s", ",", "prop1u", ",", 
   "prop1H", ",", "boxH", ",", "vac2"}], "}"}]], "Input",
 CellChangeTimes->{
  3.836988828760497*^9, {3.836989465188799*^9, 3.8369894713567047`*^9}, {
   3.8369996381692133`*^9, 3.8369996551691732`*^9}, {3.841156871195838*^9, 
   3.841156871433672*^9}},ExpressionUUID->"94f7360c-1e1d-4be5-91a3-\
9df248a4d278"],

Cell[BoxData[
 RowBox[{"(*", "    ", 
  RowBox[{
  "we", " ", "denote", " ", "by", " ", "u", " ", "the", " ", "variable", " ", 
   "which", " ", "for", " ", "planar", " ", "graphs", " ", "is", " ", 
   "usually", " ", "denoted", " ", "by", " ", 
   RowBox[{"t", ".", "  ", "This"}], " ", "is", " ", "why", " ", "we", " ", 
   "use", " ", "prop1u", " ", "rather", " ", "than", " ", "prop1t"}], " ", 
  "*)"}]], "Input",ExpressionUUID->"30d9894b-66d5-4f24-b9f4-3f7f0a99434a"],

Cell[BoxData[
 RowBox[{"--", 
  RowBox[{"--", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.835527729277958*^9, 
  3.835527730600754*^9}},ExpressionUUID->"01f39b5f-6f45-4b67-9b48-\
08181f57a89b"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"One", "-", 
   RowBox[{"loop", " ", "vacuum", " ", "integrals", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", "a", "}"}]}], "]"}], " ", "defined", " ", "with", " ", 
    "propagators"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8355277331637287`*^9, 3.835527760055706*^9}, {
  3.835527791502863*^9, 
  3.835527838340057*^9}},ExpressionUUID->"bfb9ea6e-fe4a-42a8-8080-\
4246102c3243"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["k", "2"], "-", "mt2"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8355277787742977`*^9, 3.8355278124919977`*^9}, {
  3.83552789917877*^9, 3.835527901144231*^9}, {3.835528117217286*^9, 
  3.835528125019539*^9}},ExpressionUUID->"a5bad571-befa-40f1-af80-\
83452d593ebf"],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{
   RowBox[{
   "There", " ", "is", " ", "one", " ", "master", " ", "integral", " ", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", "1", "}"}]}], "]"}]}], "=", 
   RowBox[{
   "vac1", " ", "with", " ", "the", " ", "following", " ", "result", " ", 
    "at", " ", "general", " ", "ep"}]}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.835527841451744*^9, 3.835527876559286*^9}, {
  3.8355279748892317`*^9, 
  3.8355279946313868`*^9}},ExpressionUUID->"037ca370-c6b0-4b04-a56e-\
47b908fad915"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vac1", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "ep"}], "]"}]}], 
    RowBox[{"mt2", "^", 
     RowBox[{"(", 
      RowBox[{"1", "-", "ep"}], ")"}]}]}]}], ";"}]], "Input",ExpressionUUID->\
"2618337c-3f5f-4985-83a7-3d3361ff606a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vac1exp", "=", 
   RowBox[{
    FractionBox["mt2", "ep"], "+", 
    RowBox[{
     SuperscriptBox["ep", "5"], " ", "WARNvac1"}], "-", 
    RowBox[{"mt2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"Log", "[", "mt2", "]"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "12"], " ", "ep", " ", "mt2", " ", 
     RowBox[{"(", 
      RowBox[{"12", "+", 
       SuperscriptBox["\[Pi]", "2"], "-", 
       RowBox[{"12", " ", 
        RowBox[{"Log", "[", "mt2", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "2"]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "12"], " ", 
     SuperscriptBox["ep", "2"], " ", "mt2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "12"}], "-", 
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"12", " ", 
        RowBox[{"Log", "[", "mt2", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "mt2", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "3"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "480"], " ", 
     SuperscriptBox["ep", "3"], " ", "mt2", " ", 
     RowBox[{"(", 
      RowBox[{"480", "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "-", 
       RowBox[{"480", " ", 
        RowBox[{"Log", "[", "mt2", "]"}]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "mt2", "]"}]}], "+", 
       RowBox[{"240", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "2"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "2"]}], "-", 
       RowBox[{"80", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "3"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "4"]}], "-", 
       RowBox[{"160", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"160", " ", 
        RowBox[{"Log", "[", "mt2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "1440"], 
     SuperscriptBox["ep", "4"], " ", "mt2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1440"}], "-", 
       RowBox[{"120", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"1440", " ", 
        RowBox[{"Log", "[", "mt2", "]"}]}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "mt2", "]"}]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"Log", "[", "mt2", "]"}]}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "2"]}], "-", 
       RowBox[{"60", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "2"]}], "+", 
       RowBox[{"240", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "3"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "3"]}], "-", 
       RowBox[{"60", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "4"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "5"]}], "+", 
       RowBox[{"480", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"480", " ", 
        RowBox[{"Log", "[", "mt2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"240", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"288", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.836800445010583*^9, 3.836800446600048*^9}},
 CellLabel->
  "In[261]:=",ExpressionUUID->"dc67e63e-3e9f-47ce-8400-0aa54fc040cf"],

Cell[BoxData[
 RowBox[{"--", 
  RowBox[{"--", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]], "Input",Expressi\
onUUID->"179a5e03-ad46-4481-87b5-45ae1175e4d3"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"One", "-", 
   RowBox[{"loop", " ", "propagator", " ", "integrals", " ", 
    RowBox[{"G", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{"a1", ",", "a2"}], "}"}]}], "]"}], "with", " ", "two", " ", 
    "masses", " ", "mw"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.835528030887702*^9, 3.835528089395925*^9}, {
  3.835528226714383*^9, 
  3.8355282334876413`*^9}},ExpressionUUID->"af6a075f-4405-409e-b3dd-\
b37c5964a12d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["k", "2"], "-", "mw2"}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"p", "-", "k"}], ")"}], "2"], "-", "mw2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"p", "^", "2"}], "\[Rule]", "mh2"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.835528100483445*^9, 3.835528140158793*^9}, {
  3.8355281764613733`*^9, 
  3.835528192934927*^9}},ExpressionUUID->"edf0235d-26e6-4115-9efc-\
ae2b08262f50"],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{
   RowBox[{"There", " ", "are", " ", "2", " ", "master", " ", "integrals"}], 
   ",", "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{"G", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "=", 
    RowBox[{
     RowBox[{"prop1wH", " ", "and", "   ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "=", 
     RowBox[{
     "vac1w", " ", "with", " ", "the", " ", "following", " ", "result", " ", 
      "at", " ", "general", " ", "ep"}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.835528212582509*^9, 3.835528291376225*^9}, {
   3.83552834039648*^9, 3.835528349244088*^9}, {3.835540168646055*^9, 
   3.835540169209272*^9}, 
   3.836988735546289*^9},ExpressionUUID->"639bd790-f754-41e7-98ce-\
2bb911996fd8"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"G", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]}], "]"}], "=", "prop1wH"}], 
   ";"}]}]], "Input",
 CellChangeTimes->{
  3.836988754260748*^9, {3.839678320844664*^9, 
   3.839678321090054*^9}},ExpressionUUID->"9eeecb0b-be83-4cbc-9fff-\
50a7d1aa55e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"vac1", ",", "prop1wH", ",", "vac1w"}], "}"}]], "Input",
 CellChangeTimes->{{3.836988768679123*^9, 
  3.836988781569693*^9}},ExpressionUUID->"bfd9c73a-38ac-41d1-82f1-\
bcb61fe4bca8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vac1w", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "ep"}], "]"}]}], 
    RowBox[{"mw2", "^", 
     RowBox[{"(", 
      RowBox[{"1", "-", "ep"}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8355283265735703`*^9, 3.835528327121996*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"a63dd569-f56a-4e9a-a825-b58f73bd7aa3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vac1wexp", "=", 
  RowBox[{
   RowBox[{"vac1exp", "/.", " ", 
    RowBox[{"mt2", "\[Rule]", "mw2"}]}], "/.", 
   RowBox[{"WARNvac1", "\[Rule]", "WARNvac1w"}]}]}]], "Input",
 CellChangeTimes->{{3.8368020226514072`*^9, 3.83680208814876*^9}, {
  3.83699988051658*^9, 3.836999899342454*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"cfd0fe74-7f99-4608-87ef-620e545de835"],

Cell[BoxData[
 RowBox[{
  FractionBox["mw2", "ep"], "+", 
  RowBox[{
   SuperscriptBox["ep", "5"], " ", "WARNvac1w"}], "-", 
  RowBox[{"mw2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"Log", "[", "mw2", "]"}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "12"], " ", "ep", " ", "mw2", " ", 
   RowBox[{"(", 
    RowBox[{"12", "+", 
     SuperscriptBox["\[Pi]", "2"], "-", 
     RowBox[{"12", " ", 
      RowBox[{"Log", "[", "mw2", "]"}]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "mw2", "]"}], "2"]}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   SuperscriptBox["ep", "2"], " ", "mw2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "12"}], "-", 
     SuperscriptBox["\[Pi]", "2"], "+", 
     RowBox[{"12", " ", 
      RowBox[{"Log", "[", "mw2", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", "mw2", "]"}]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "mw2", "]"}], "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "mw2", "]"}], "3"]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "480"], " ", 
   SuperscriptBox["ep", "3"], " ", "mw2", " ", 
   RowBox[{"(", 
    RowBox[{"480", "+", 
     RowBox[{"40", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Pi]", "4"]}], "-", 
     RowBox[{"480", " ", 
      RowBox[{"Log", "[", "mw2", "]"}]}], "-", 
     RowBox[{"40", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", "mw2", "]"}]}], "+", 
     RowBox[{"240", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "mw2", "]"}], "2"]}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "mw2", "]"}], "2"]}], "-", 
     RowBox[{"80", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "mw2", "]"}], "3"]}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "mw2", "]"}], "4"]}], "-", 
     RowBox[{"160", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"160", " ", 
      RowBox[{"Log", "[", "mw2", "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "1440"], 
   RowBox[{
    SuperscriptBox["ep", "4"], " ", "mw2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1440"}], "-", 
      RowBox[{"120", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["\[Pi]", "4"]}], "+", 
      RowBox[{"1440", " ", 
       RowBox[{"Log", "[", "mw2", "]"}]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", "mw2", "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"Log", "[", "mw2", "]"}]}], "-", 
      RowBox[{"720", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "mw2", "]"}], "2"]}], "-", 
      RowBox[{"60", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "mw2", "]"}], "2"]}], "+", 
      RowBox[{"240", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "mw2", "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "mw2", "]"}], "3"]}], "-", 
      RowBox[{"60", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "mw2", "]"}], "4"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "mw2", "]"}], "5"]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"Log", "[", "mw2", "]"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"240", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "mw2", "]"}], "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"288", " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.8368020438368607`*^9, 3.8368020911115417`*^9, 
  3.836999902855812*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"e90542f6-cf7d-4fab-94bc-5fecc67ccec3"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"vac1wexp", "=", 
   RowBox[{
    FractionBox["mw2", "ep"], "+", 
    RowBox[{
     SuperscriptBox["ep", "5"], " ", "WARNvac1w"}], "-", 
    RowBox[{"mw2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"Log", "[", "mw2", "]"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "12"], " ", "ep", " ", "mw2", " ", 
     RowBox[{"(", 
      RowBox[{"12", "+", 
       SuperscriptBox["\[Pi]", "2"], "-", 
       RowBox[{"12", " ", 
        RowBox[{"Log", "[", "mw2", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mw2", "]"}], "2"]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "12"], " ", 
     SuperscriptBox["ep", "2"], " ", "mw2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "12"}], "-", 
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"12", " ", 
        RowBox[{"Log", "[", "mw2", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "mw2", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mw2", "]"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mw2", "]"}], "3"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "480"], " ", 
     SuperscriptBox["ep", "3"], " ", "mw2", " ", 
     RowBox[{"(", 
      RowBox[{"480", "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "-", 
       RowBox[{"480", " ", 
        RowBox[{"Log", "[", "mw2", "]"}]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "mw2", "]"}]}], "+", 
       RowBox[{"240", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mw2", "]"}], "2"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mw2", "]"}], "2"]}], "-", 
       RowBox[{"80", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mw2", "]"}], "3"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mw2", "]"}], "4"]}], "-", 
       RowBox[{"160", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"160", " ", 
        RowBox[{"Log", "[", "mw2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "1440"], 
     SuperscriptBox["ep", "4"], " ", "mw2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1440"}], "-", 
       RowBox[{"120", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"1440", " ", 
        RowBox[{"Log", "[", "mw2", "]"}]}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "mw2", "]"}]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"Log", "[", "mw2", "]"}]}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mw2", "]"}], "2"]}], "-", 
       RowBox[{"60", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mw2", "]"}], "2"]}], "+", 
       RowBox[{"240", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mw2", "]"}], "3"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mw2", "]"}], "3"]}], "-", 
       RowBox[{"60", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mw2", "]"}], "4"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mw2", "]"}], "5"]}], "+", 
       RowBox[{"480", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"480", " ", 
        RowBox[{"Log", "[", "mw2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"240", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mw2", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"288", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.836802106479786*^9, 3.836802107047378*^9}, {
  3.836999874801948*^9, 3.836999877471929*^9}, {3.8369999160677547`*^9, 
  3.8369999179464493`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"3dd3d212-2277-48ac-91d0-b2b238ff11a2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Get", "[", "\"\</home/smirnov/e/2021/BCPST/prop1wHres.txt\>\"", 
  "]"}]], "Input",
 CellChangeTimes->{3.8637080355767727`*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"b44ae630-2c3f-491d-8d8c-69ab8864f09a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["ep", "4"], " ", "WARNep4"}], "-", 
  FractionBox[
   RowBox[{"G", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        SqrtBox[
         RowBox[{
          FractionBox[
           SuperscriptBox["mh2", "2"], 
           SuperscriptBox["mw2", "2"]], "-", 
          FractionBox[
           RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
        FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}], 
   SqrtBox[
    RowBox[{
     RowBox[{"-", "mh2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "mh2"}], "+", 
       RowBox[{"4", " ", "mw2"}]}], ")"}]}]]], "+", 
  RowBox[{
   FractionBox["1", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "mh2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "mh2"}], "+", 
        RowBox[{"4", " ", "mw2"}]}], ")"}]}]]], 
   RowBox[{"ep", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], "6"], "+", 
      RowBox[{"2", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SqrtBox[
             RowBox[{
              FractionBox[
               SuperscriptBox["mh2", "2"], 
               SuperscriptBox["mw2", "2"]], "-", 
              FractionBox[
               RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
            FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SqrtBox[
             RowBox[{
              FractionBox[
               SuperscriptBox["mh2", "2"], 
               SuperscriptBox["mw2", "2"]], "-", 
              FractionBox[
               RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
            FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SqrtBox[
             RowBox[{
              FractionBox[
               SuperscriptBox["mh2", "2"], 
               SuperscriptBox["mw2", "2"]], "-", 
              FractionBox[
               RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
            FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"G", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SqrtBox[
             RowBox[{
              FractionBox[
               SuperscriptBox["mh2", "2"], 
               SuperscriptBox["mw2", "2"]], "-", 
              FractionBox[
               RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
            FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SqrtBox[
             RowBox[{
              FractionBox[
               SuperscriptBox["mh2", "2"], 
               SuperscriptBox["mw2", "2"]], "-", 
              FractionBox[
               RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
            FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"-", "mh2"}], "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "mw2", "]"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "mh2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "mh2"}], "+", 
        RowBox[{"4", " ", "mw2"}]}], ")"}]}]]], 
   RowBox[{
    SuperscriptBox["ep", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "12"]}], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SqrtBox[
             RowBox[{
              FractionBox[
               SuperscriptBox["mh2", "2"], 
               SuperscriptBox["mw2", "2"]], "-", 
              FractionBox[
               RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
            FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], "6"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}]}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"-", "mh2"}], "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "mw2", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SqrtBox[
             RowBox[{
              FractionBox[
               SuperscriptBox["mh2", "2"], 
               SuperscriptBox["mw2", "2"]], "-", 
              FractionBox[
               RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
            FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"-", "mh2"}], "]"}], "2"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"-", "mh2"}], "]"}], " ", 
          RowBox[{"Log", "[", "mw2", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "mw2", "]"}], "2"]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Pi]", "2"]}], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"21", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "mh2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "mh2"}], "+", 
        RowBox[{"4", " ", "mw2"}]}], ")"}]}]]], 
   RowBox[{
    SuperscriptBox["ep", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "12"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], "6"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"-", "mh2"}], "]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Log", "[", "mw2", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], "6"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}]}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"-", "mh2"}], "]"}], "2"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"-", "mh2"}], "]"}], " ", 
          RowBox[{"Log", "[", "mw2", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "mw2", "]"}], "2"]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SqrtBox[
             RowBox[{
              FractionBox[
               SuperscriptBox["mh2", "2"], 
               SuperscriptBox["mw2", "2"]], "-", 
              FractionBox[
               RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
            FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"-", "mh2"}], "]"}], "3"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"-", "mh2"}], "]"}], "2"], " ", 
          RowBox[{"Log", "[", "mw2", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"-", "mh2"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "mw2", "]"}], "2"]}], "-", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "mw2", "]"}], "3"]}], "3"]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["7", "3"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SqrtBox[
             RowBox[{
              FractionBox[
               SuperscriptBox["mh2", "2"], 
               SuperscriptBox["mw2", "2"]], "-", 
              FractionBox[
               RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
            FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"-", "mh2"}], "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "mw2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Pi]", "2"]}], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"21", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "120"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "+", 
         RowBox[{"80", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"80", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"80", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"80", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"80", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"80", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"80", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"80", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"80", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"1440", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"1680", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"1440", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"1440", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"1440", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"1440", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"1800", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"1680", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"1680", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"1440", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"1680", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"1440", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"1440", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"1440", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"1680", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"1440", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"1440", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"1440", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"480", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"800", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"480", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.86370803055425*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"83c21f0a-f0ff-44d4-9e01-65ecc04080a5"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"prop1wHexp", "=", 
  RowBox[{
  "Get", "[", "\"\</home/smirnov/e/2021/BCPST/prop1wHres.txt\>\"", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.839678344890295*^9, 3.839678359055276*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"e2cbb5fc-6dec-45da-a785-74987d3b852d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["ep", "4"], " ", "WARNep4"}], "-", 
  FractionBox[
   RowBox[{"G", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        SqrtBox[
         RowBox[{
          FractionBox[
           SuperscriptBox["mh2", "2"], 
           SuperscriptBox["mw2", "2"]], "-", 
          FractionBox[
           RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
        FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}], 
   SqrtBox[
    RowBox[{
     RowBox[{"-", "mh2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "mh2"}], "+", 
       RowBox[{"4", " ", "mw2"}]}], ")"}]}]]], "+", 
  RowBox[{
   FractionBox["1", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "mh2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "mh2"}], "+", 
        RowBox[{"4", " ", "mw2"}]}], ")"}]}]]], 
   RowBox[{"ep", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], "6"], "+", 
      RowBox[{"2", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SqrtBox[
             RowBox[{
              FractionBox[
               SuperscriptBox["mh2", "2"], 
               SuperscriptBox["mw2", "2"]], "-", 
              FractionBox[
               RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
            FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SqrtBox[
             RowBox[{
              FractionBox[
               SuperscriptBox["mh2", "2"], 
               SuperscriptBox["mw2", "2"]], "-", 
              FractionBox[
               RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
            FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SqrtBox[
             RowBox[{
              FractionBox[
               SuperscriptBox["mh2", "2"], 
               SuperscriptBox["mw2", "2"]], "-", 
              FractionBox[
               RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
            FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"G", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SqrtBox[
             RowBox[{
              FractionBox[
               SuperscriptBox["mh2", "2"], 
               SuperscriptBox["mw2", "2"]], "-", 
              FractionBox[
               RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
            FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SqrtBox[
             RowBox[{
              FractionBox[
               SuperscriptBox["mh2", "2"], 
               SuperscriptBox["mw2", "2"]], "-", 
              FractionBox[
               RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
            FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"-", "mh2"}], "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "mw2", "]"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "mh2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "mh2"}], "+", 
        RowBox[{"4", " ", "mw2"}]}], ")"}]}]]], 
   RowBox[{
    SuperscriptBox["ep", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "12"]}], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SqrtBox[
             RowBox[{
              FractionBox[
               SuperscriptBox["mh2", "2"], 
               SuperscriptBox["mw2", "2"]], "-", 
              FractionBox[
               RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
            FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], "6"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}]}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"-", "mh2"}], "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "mw2", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SqrtBox[
             RowBox[{
              FractionBox[
               SuperscriptBox["mh2", "2"], 
               SuperscriptBox["mw2", "2"]], "-", 
              FractionBox[
               RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
            FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"-", "mh2"}], "]"}], "2"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"-", "mh2"}], "]"}], " ", 
          RowBox[{"Log", "[", "mw2", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "mw2", "]"}], "2"]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Pi]", "2"]}], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"21", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "mh2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "mh2"}], "+", 
        RowBox[{"4", " ", "mw2"}]}], ")"}]}]]], 
   RowBox[{
    SuperscriptBox["ep", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "12"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], "6"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"-", "mh2"}], "]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Log", "[", "mw2", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], "6"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}]}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"-", "mh2"}], "]"}], "2"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"-", "mh2"}], "]"}], " ", 
          RowBox[{"Log", "[", "mw2", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "mw2", "]"}], "2"]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SqrtBox[
             RowBox[{
              FractionBox[
               SuperscriptBox["mh2", "2"], 
               SuperscriptBox["mw2", "2"]], "-", 
              FractionBox[
               RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
            FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"-", "mh2"}], "]"}], "3"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"-", "mh2"}], "]"}], "2"], " ", 
          RowBox[{"Log", "[", "mw2", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"-", "mh2"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "mw2", "]"}], "2"]}], "-", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "mw2", "]"}], "3"]}], "3"]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["7", "3"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SqrtBox[
             RowBox[{
              FractionBox[
               SuperscriptBox["mh2", "2"], 
               SuperscriptBox["mw2", "2"]], "-", 
              FractionBox[
               RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
            FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"-", "mh2"}], "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "mw2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Pi]", "2"]}], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"21", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "120"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "+", 
         RowBox[{"80", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"80", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"80", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"80", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"80", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"80", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"80", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"80", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"80", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"1440", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"1680", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"1440", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"1440", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"1440", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"1440", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"1800", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"1680", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"1680", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"1440", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"1680", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"1440", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"1440", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"1440", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"1680", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"1440", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"1440", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"1440", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}]}], "-", 
         RowBox[{"480", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"800", " ", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"480", " ", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SqrtBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["mh2", "2"], 
                  SuperscriptBox["mw2", "2"]], "-", 
                 FractionBox[
                  RowBox[{"4", " ", "mh2"}], "mw2"]}]], "-", 
               FractionBox["mh2", "mw2"]}], ")"}]}]}], "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.839678361230072*^9, 3.839678396302167*^9, 
  3.8397526544952717`*^9, 3.839752702350926*^9, 3.8397527840546017`*^9, 
  3.86366211106686*^9, 3.8637083851965227`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"f000eed2-3646-4cc8-86ba-7260656f72aa"]
}, Closed]],

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Ginsh", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"prop1wHexp", ",", "ep", ",", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"mh2", "\[Rule]", "15715.1296"}], ",", 
        RowBox[{"mw2", "\[Rule]", "6461.748225"}]}], "}"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}], 
    RowBox[{"ep", "^", "i"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "0", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8397528055054893`*^9, 3.8397528225323877`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"bbf2bdae-82b2-4692-912e-c231a21f627a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Ginsh", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"prop1wHexp", ",", "ep", ",", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"mh2", "\[Rule]", "15715.1296"}], ",", 
        RowBox[{"mw2", "\[Rule]", "6461.748225"}]}], "}"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}], 
    RowBox[{"ep", "^", "i"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "0", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"5b0359bf-530b-4e18-ab3d-af55f6ac316b"],

Cell[BoxData[
 RowBox[{"0.0001417396336740328388914639988318147585273999999999999999`39.\
15149130599321", "-", 
  RowBox[{
  "0.00115221024883839542536906471441412629797`38.06153173393006", " ", 
   "ep"}], "+", 
  RowBox[{
  "0.00480501489088240343648741538109441133232`38.68169473789802", " ", 
   SuperscriptBox["ep", "2"]}], "-", 
  RowBox[{
  "0.0137374283475794057873054562947074029969000000000000000001`38.\
13790544022084", " ", 
   SuperscriptBox["ep", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "4"], " ", "WARNep4"}]}]], "Output",
 CellChangeTimes->{{3.839752809823984*^9, 3.839752823744885*^9}, 
   3.863708399330117*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"7886f080-ef9a-40b7-aa5a-8c952e8a03fe"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"agreement", " ", "with", " ", "a", " ", "FIESTA", " ", 
  "result"}]], "Input",
 CellChangeTimes->{{3.8397528336856003`*^9, 
  3.839752841454134*^9}},ExpressionUUID->"4805a76c-d015-455a-9469-\
9023a555c351"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"0.000142", "-", 
  RowBox[{"0.001152", "*", "ep"}], "+", 
  RowBox[{"0.004805", "*", 
   RowBox[{"ep", "^", "2"}]}], "-", 
  RowBox[{"0.013737", "*", 
   RowBox[{"ep", "^", "3"}]}], "-", "%"}]], "Input",
 CellLabel->"In[46]:=",ExpressionUUID->"85c1d445-e673-4553-9800-7b98e8d6d538"],

Cell[BoxData[
 RowBox[{"2.603663259671742`*^-7", "+", 
  RowBox[{"2.1024883839547252`*^-7", " ", "ep"}], "-", 
  RowBox[{"1.4890882403008343`*^-8", " ", 
   SuperscriptBox["ep", "2"]}], "+", 
  RowBox[{"4.2834757940646284`*^-7", " ", 
   SuperscriptBox["ep", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["ep", "4"], " ", "WARNep4"}]}]], "Output",
 CellChangeTimes->{3.839752831852697*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"a29a2d7a-2929-4150-a56b-7f883a54626c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"If", " ", "the", " ", "master", " ", "integral", " ", "is", " ", 
  "chosen", " ", "as", " ", 
  RowBox[{"G", "[", 
   RowBox[{"1", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", "then", " ", "it", " ", 
  "is", " ", "expressed", " ", "in", " ", "terms", " ", "of", " ", 
  "prop1wHexp", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"i", ".", "e", ".", " ", "the"}], " ", "result", " ", "for", " ", 
    
    RowBox[{"G", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ")"}], " ", "by"}]], "Input",\

 CellChangeTimes->{{3.8403680493272457`*^9, 3.8403681192119703`*^9}, 
   3.840368174758203*^9, {3.86359104751401*^9, 
   3.86359104769802*^9}},ExpressionUUID->"afacd7ea-6d4d-4b66-8c35-\
4a9b1c65d599"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"rpl1", "=", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", "mw2"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "mh2"}], "+", 
         RowBox[{"4", " ", "mw2"}]}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "+", "d"}]]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.840368124383503*^9, 3.840368130505834*^9}, {
  3.840368362664535*^9, 
  3.840368367896825*^9}},ExpressionUUID->"27a0aec7-9189-415a-a7ce-\
22d456998a1e"],

Cell[BoxData[
 RowBox[{"--", 
  RowBox[{"--", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]], "Input",Expressi\
onUUID->"fb36ba09-d3f0-48cf-95d1-a74988aaff3d"],

Cell[BoxData[
 RowBox[{"(*", "  ", "triangle", "    ", "*)"}]], "Input",
 CellChangeTimes->{{3.8358796816055727`*^9, 
  3.835879695868188*^9}},ExpressionUUID->"08f9c37c-ffaa-4075-a6d2-\
05bf7328ee64"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["k", "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k", "-", "p1"}], ")"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k", "-", "p1", "-", "p2"}], ")"}], "2"]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Replacements", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"p1", "^", "2"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"p2", "^", "2"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"p3", "^", "2"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", "s"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"mh2", "-", "t", "-", "u"}], ")"}], "/", "2"}]}]}], 
   "}"}]}]}], "Input",
 CellChangeTimes->{
  3.835879673517487*^9, {3.835879715046029*^9, 
   3.835879731129653*^9}},ExpressionUUID->"227fa77f-f25a-4417-89ef-\
da1ed85376bd"],

Cell[BoxData[
 RowBox[{"(*", "   ", 
  RowBox[{"One", " ", "master", " ", "integral", " ", 
   RowBox[{"G", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "   ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.835879736795713*^9, 
  3.835879793219102*^9}},ExpressionUUID->"cc22c55b-3bc8-4bb2-b179-\
4ce2e65f0480"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "]"}], "\[Rule]", " ", 
   "prop1s"}], ";"}]], "Input",
 CellChangeTimes->{{3.835879801122972*^9, 3.835879801725857*^9}, {
  3.835959532017624*^9, 
  3.835959537004931*^9}},ExpressionUUID->"1bf33772-0219-424e-9c84-\
a911d0a982e1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"prop1s", "=", 
  RowBox[{
   RowBox[{"G7", "[", 
    RowBox[{"1", ",", "1"}], "]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", "s"}], ")"}], "^", 
    RowBox[{"-", "ep"}]}]}]}]], "Input",
 CellChangeTimes->{{3.835959543683518*^9, 3.835959572645746*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"aa22f9d0-baf6-4354-9562-7940c4a4408b"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "s"}], ")"}], 
    RowBox[{"-", "ep"}]], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "-", "ep"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", "ep", "]"}]}], 
  RowBox[{"Gamma", "[", 
   RowBox[{"2", "-", 
    RowBox[{"2", " ", "ep"}]}], "]"}]]], "Output",
 CellChangeTimes->{{3.83595956359708*^9, 3.835959574413817*^9}, 
   3.836981392084846*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"45510b18-ec12-41f7-9385-6472844740ff"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"vac1", ",", "prop1wH", ",", "vac1w", ",", "prop1s"}], 
  "}"}]], "Input",
 CellChangeTimes->{{3.836988768679123*^9, 3.836988781569693*^9}, {
   3.836988815779381*^9, 3.836988817511628*^9}, 
   3.841156896115293*^9},ExpressionUUID->"21dbc4ae-3737-43c7-ac31-\
e0dd534ce054"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"prop1sexp", "=", 
  RowBox[{
   RowBox[{"Apart", "[", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"prop1s", " ", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{"EulerGamma", " ", "ep"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], "]"}], 
     ",", "ep"}], "]"}], "+", 
   RowBox[{"WARNprop1s", " ", 
    RowBox[{"ep", "^", "5"}]}]}]}]], "Input",
 CellChangeTimes->{{3.836981404571883*^9, 3.836981419243026*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"247839ac-2960-4161-860a-7ff4aca0dc98"],

Cell[BoxData[
 RowBox[{"2", "+", 
  FractionBox["1", "ep"], "+", 
  RowBox[{
   SuperscriptBox["ep", "5"], " ", "WARNprop1s"}], "-", 
  RowBox[{"Log", "[", 
   RowBox[{"-", "s"}], "]"}], "-", 
  RowBox[{
   FractionBox["1", "12"], " ", "ep", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "48"}], "+", 
     SuperscriptBox["\[Pi]", "2"], "+", 
     RowBox[{"24", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "s"}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"-", "s"}], "]"}], "2"]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   SuperscriptBox["ep", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"96", "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     RowBox[{"48", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "s"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "s"}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"-", "s"}], "]"}], "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"-", "s"}], "]"}], "3"]}], "-", 
     RowBox[{"28", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "1440"], 
   RowBox[{
    SuperscriptBox["ep", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "23040"}], "+", 
      RowBox[{"480", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "+", 
      RowBox[{"47", " ", 
       SuperscriptBox["\[Pi]", "4"]}], "+", 
      RowBox[{"11520", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "s"}], "]"}]}], "-", 
      RowBox[{"240", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "s"}], "]"}]}], "-", 
      RowBox[{"2880", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "s"}], "]"}], "2"]}], "+", 
      RowBox[{"60", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "s"}], "]"}], "2"]}], "+", 
      RowBox[{"480", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "s"}], "]"}], "3"]}], "-", 
      RowBox[{"60", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "s"}], "]"}], "4"]}], "+", 
      RowBox[{"6720", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"3360", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "s"}], "]"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "1440"], 
   RowBox[{
    SuperscriptBox["ep", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"46080", "-", 
      RowBox[{"960", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"94", " ", 
       SuperscriptBox["\[Pi]", "4"]}], "-", 
      RowBox[{"23040", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "s"}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "s"}], "]"}]}], "+", 
      RowBox[{"47", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "s"}], "]"}]}], "+", 
      RowBox[{"5760", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "s"}], "]"}], "2"]}], "-", 
      RowBox[{"120", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "s"}], "]"}], "2"]}], "-", 
      RowBox[{"960", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "s"}], "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "s"}], "]"}], "3"]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "s"}], "]"}], "4"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "s"}], "]"}], "5"]}], "-", 
      RowBox[{"13440", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"280", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"6720", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "s"}], "]"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"1680", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "s"}], "]"}], "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"8928", " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.83698142896898*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"068669bc-fea5-45b2-9721-5bc0499b3b5d"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"prop1sexp", "=", 
   RowBox[{"2", "+", 
    FractionBox["1", "ep"], "+", 
    RowBox[{
     SuperscriptBox["ep", "5"], " ", "WARNprop1s"}], "-", 
    RowBox[{"Log", "[", 
     RowBox[{"-", "s"}], "]"}], "-", 
    RowBox[{
     FractionBox["1", "12"], " ", "ep", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "48"}], "+", 
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"24", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "s"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "s"}], "]"}], "2"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "12"], " ", 
     SuperscriptBox["ep", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"96", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"48", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "s"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "s"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "s"}], "]"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "s"}], "]"}], "3"]}], "-", 
       RowBox[{"28", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "1440"], 
     SuperscriptBox["ep", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "23040"}], "+", 
       RowBox[{"480", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"47", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"11520", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "s"}], "]"}]}], "-", 
       RowBox[{"240", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "s"}], "]"}]}], "-", 
       RowBox[{"2880", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "s"}], "]"}], "2"]}], "+", 
       RowBox[{"60", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "s"}], "]"}], "2"]}], "+", 
       RowBox[{"480", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "s"}], "]"}], "3"]}], "-", 
       RowBox[{"60", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "s"}], "]"}], "4"]}], "+", 
       RowBox[{"6720", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"3360", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "s"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "1440"], 
     SuperscriptBox["ep", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"46080", "-", 
       RowBox[{"960", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"94", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "-", 
       RowBox[{"23040", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "s"}], "]"}]}], "+", 
       RowBox[{"480", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "s"}], "]"}]}], "+", 
       RowBox[{"47", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "s"}], "]"}]}], "+", 
       RowBox[{"5760", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "s"}], "]"}], "2"]}], "-", 
       RowBox[{"120", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "s"}], "]"}], "2"]}], "-", 
       RowBox[{"960", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "s"}], "]"}], "3"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "s"}], "]"}], "3"]}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "s"}], "]"}], "4"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "s"}], "]"}], "5"]}], "-", 
       RowBox[{"13440", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"280", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"6720", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "s"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"1680", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "s"}], "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"8928", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.836981450587644*^9, 3.836981451732038*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"3fa73cfc-6ab5-4b46-aa1d-a0edf1125a1c"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", " "}]], "Input",
 CellChangeTimes->{{3.835879662953298*^9, 
  3.83587967186552*^9}},ExpressionUUID->"33593d0f-7326-4a32-8fd3-\
b0ff43e33d7b"],

Cell[BoxData[
 RowBox[{"--", 
  RowBox[{"--", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]], "Input",Expressi\
onUUID->"ae83dd6f-ffd0-4d4b-83e8-32f4668c0ff6"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"One", "-", 
   RowBox[{"loop", " ", "box", " ", "integrals", " ", 
    RowBox[{"G", "[", 
     RowBox[{"3", ",", 
      RowBox[{"{", 
       RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}]}], "]"}], " ", 
    "with", " ", "one", " ", "leg", " ", "off", " ", "the", " ", "light", " ",
     "cone"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.835530998152617*^9, 
  3.8355310281883793`*^9}},ExpressionUUID->"cfb63377-8d1e-49c8-8eee-\
30be808de0ba"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Propagators", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"k", "^", "2"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "-", "p1"}], ")"}], "^", "2"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "-", "p1", "-", "p2"}], ")"}], "^", "2"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "-", "p1", "-", "p2", "-", "p3"}], ")"}], "^", "2"}]}]}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"mh2", "-", "t", "-", "u"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", "*", "p3"}], "\[Rule]", 
      RowBox[{"t", "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", "*", "p3"}], "\[Rule]", 
      RowBox[{"u", "/", "2"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.835531626492752*^9, {3.835531661307888*^9, 
   3.835531681722193*^9}},ExpressionUUID->"f7f6c318-785a-456f-a647-\
7568d4ff87bb"],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{
   RowBox[{"There", " ", "are", " ", "4", " ", "master", " ", "integrals"}], 
   ","}]}]], "Input",
 CellChangeTimes->{{3.835540163833749*^9, 
  3.8355401647432423`*^9}},ExpressionUUID->"a8d2c901-8dfe-4d9c-8816-\
430655557979"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"4", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"4", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"4", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"4", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "]"}]}], 
  "}"}]], "Input",
 CellChangeTimes->{{3.835540139349326*^9, 3.835540147220479*^9}, {
  3.835587324810527*^9, 
  3.8355873357903337`*^9}},ExpressionUUID->"5d7201d3-3be5-46da-9d83-\
1ba714bad084"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{"4", ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}]}], "]"}], "\[Rule]", 
  "prop1t"}]], "Input",
 CellChangeTimes->{{3.8369815058211327`*^9, 
  3.836981511698587*^9}},ExpressionUUID->"f7f4cb07-c29c-47c0-b9d8-\
ed98048b11ee"],

Cell[BoxData[
 RowBox[{"(*", "    ", 
  RowBox[{
  "we", " ", "denote", " ", "by", " ", "u", " ", "the", " ", "variable", " ", 
   "which", " ", "for", " ", "planar", " ", "graphs", " ", "is", " ", 
   "usually", " ", "denoted", " ", "by", " ", 
   RowBox[{"t", ".", "  ", "This"}], " ", "is", " ", "why", " ", "we", " ", 
   "use", " ", "prop1u", " ", "rather", " ", "than", " ", "prop1t"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.841156932259152*^9, 
  3.8411569828103113`*^9}},ExpressionUUID->"db0b4a88-88af-484f-a3a3-\
5c13775d8610"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{"4", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "}"}]}], "]"}], "\[Rule]", 
  "prop1H"}]], "Input",
 CellChangeTimes->{{3.836982268060692*^9, 
  3.836982269484611*^9}},ExpressionUUID->"e82b5706-9da3-4d60-b598-\
230692d5d76b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{"4", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "]"}], "\[Rule]", 
  "prop1s"}]], "Input",
 CellChangeTimes->{{3.836982288783525*^9, 
  3.836982291079864*^9}},ExpressionUUID->"4c20ee16-88e7-4080-98ad-\
5a4fc5794691"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{"4", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "]"}], "\[Rule]", 
  "boxH"}]], "Input",
 CellChangeTimes->{{3.836982307144635*^9, 
  3.836982313812505*^9}},ExpressionUUID->"110f9b66-9882-4b5c-a616-\
0b5745df7ac9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "vac1", ",", "prop1wH", ",", "vac1w", ",", "prop1s", ",", "prop1t", ",", 
   "prop1H", ",", "boxH"}], "}"}]], "Input",
 CellChangeTimes->{
  3.836988828760497*^9, {3.836989465188799*^9, 
   3.8369894713567047`*^9}},ExpressionUUID->"13136645-435e-4791-a7db-\
090156e95c7d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"prop1t", "=", 
  RowBox[{
   RowBox[{"G7", "[", 
    RowBox[{"1", ",", "1"}], "]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", "t"}], ")"}], "^", 
    RowBox[{"-", "ep"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8369815171059723`*^9, 3.836981520815042*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"fdd46248-16bf-489f-9310-7f8e287b9cdb"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "t"}], ")"}], 
    RowBox[{"-", "ep"}]], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "-", "ep"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", "ep", "]"}]}], 
  RowBox[{"Gamma", "[", 
   RowBox[{"2", "-", 
    RowBox[{"2", " ", "ep"}]}], "]"}]]], "Output",
 CellChangeTimes->{3.8369815213825703`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"f78e5d59-cf89-49b6-a727-9fd9c97de993"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"prop1texp", "=", 
  RowBox[{
   RowBox[{"Apart", "[", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"prop1t", " ", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{"EulerGamma", " ", "ep"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], "]"}], 
     ",", "ep"}], "]"}], "+", 
   RowBox[{"WARNprop1t", " ", 
    RowBox[{"ep", "^", "5"}]}]}]}]], "Input",
 CellChangeTimes->{{3.836981554630094*^9, 3.8369815652082043`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"3412ffbf-86a2-4401-9c8d-ab0fd9949cf5"],

Cell[BoxData[
 RowBox[{"2", "+", 
  FractionBox["1", "ep"], "+", 
  RowBox[{
   SuperscriptBox["ep", "5"], " ", "WARNprop1t"}], "-", 
  RowBox[{"Log", "[", 
   RowBox[{"-", "t"}], "]"}], "-", 
  RowBox[{
   FractionBox["1", "12"], " ", "ep", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "48"}], "+", 
     SuperscriptBox["\[Pi]", "2"], "+", 
     RowBox[{"24", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "t"}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"-", "t"}], "]"}], "2"]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   SuperscriptBox["ep", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"96", "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     RowBox[{"48", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "t"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "t"}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"-", "t"}], "]"}], "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"-", "t"}], "]"}], "3"]}], "-", 
     RowBox[{"28", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "1440"], 
   RowBox[{
    SuperscriptBox["ep", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "23040"}], "+", 
      RowBox[{"480", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "+", 
      RowBox[{"47", " ", 
       SuperscriptBox["\[Pi]", "4"]}], "+", 
      RowBox[{"11520", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "t"}], "]"}]}], "-", 
      RowBox[{"240", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "t"}], "]"}]}], "-", 
      RowBox[{"2880", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "t"}], "]"}], "2"]}], "+", 
      RowBox[{"60", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "t"}], "]"}], "2"]}], "+", 
      RowBox[{"480", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "t"}], "]"}], "3"]}], "-", 
      RowBox[{"60", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "t"}], "]"}], "4"]}], "+", 
      RowBox[{"6720", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"3360", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "t"}], "]"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "1440"], 
   RowBox[{
    SuperscriptBox["ep", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"46080", "-", 
      RowBox[{"960", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"94", " ", 
       SuperscriptBox["\[Pi]", "4"]}], "-", 
      RowBox[{"23040", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "t"}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "t"}], "]"}]}], "+", 
      RowBox[{"47", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "t"}], "]"}]}], "+", 
      RowBox[{"5760", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "t"}], "]"}], "2"]}], "-", 
      RowBox[{"120", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "t"}], "]"}], "2"]}], "-", 
      RowBox[{"960", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "t"}], "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "t"}], "]"}], "3"]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "t"}], "]"}], "4"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "t"}], "]"}], "5"]}], "-", 
      RowBox[{"13440", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"280", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"6720", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "t"}], "]"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"1680", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "t"}], "]"}], "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"8928", " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.836981567489889*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"ac42f801-f1e9-4b40-b468-016d4cd7645d"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"prop1texp", "=", 
   RowBox[{"2", "+", 
    FractionBox["1", "ep"], "+", 
    RowBox[{
     SuperscriptBox["ep", "5"], " ", "WARNprop1t"}], "-", 
    RowBox[{"Log", "[", 
     RowBox[{"-", "t"}], "]"}], "-", 
    RowBox[{
     FractionBox["1", "12"], " ", "ep", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "48"}], "+", 
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"24", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "t"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "t"}], "]"}], "2"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "12"], " ", 
     SuperscriptBox["ep", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"96", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"48", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "t"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "t"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "t"}], "]"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "t"}], "]"}], "3"]}], "-", 
       RowBox[{"28", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "1440"], 
     SuperscriptBox["ep", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "23040"}], "+", 
       RowBox[{"480", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"47", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"11520", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "t"}], "]"}]}], "-", 
       RowBox[{"240", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "t"}], "]"}]}], "-", 
       RowBox[{"2880", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "t"}], "]"}], "2"]}], "+", 
       RowBox[{"60", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "t"}], "]"}], "2"]}], "+", 
       RowBox[{"480", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "t"}], "]"}], "3"]}], "-", 
       RowBox[{"60", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "t"}], "]"}], "4"]}], "+", 
       RowBox[{"6720", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"3360", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "t"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "1440"], 
     SuperscriptBox["ep", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"46080", "-", 
       RowBox[{"960", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"94", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "-", 
       RowBox[{"23040", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "t"}], "]"}]}], "+", 
       RowBox[{"480", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "t"}], "]"}]}], "+", 
       RowBox[{"47", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "t"}], "]"}]}], "+", 
       RowBox[{"5760", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "t"}], "]"}], "2"]}], "-", 
       RowBox[{"120", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "t"}], "]"}], "2"]}], "-", 
       RowBox[{"960", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "t"}], "]"}], "3"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "t"}], "]"}], "3"]}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "t"}], "]"}], "4"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "t"}], "]"}], "5"]}], "-", 
       RowBox[{"13440", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"280", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"6720", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "t"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"1680", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "t"}], "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"8928", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.836981575369491*^9, 
  3.836981575720126*^9}},ExpressionUUID->"70769785-9d9d-4e1e-b272-\
522c8bd53ee2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"prop1H", "=", 
  RowBox[{
   RowBox[{"G7", "[", 
    RowBox[{"1", ",", "1"}], "]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", "mh2"}], ")"}], "^", 
    RowBox[{"-", "ep"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8369815171059723`*^9, 3.836981520815042*^9}, {
  3.8369821746097116`*^9, 3.8369821807052813`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"a3ee79a2-9981-4a90-9bdc-4491f9bf084e"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "mh2"}], ")"}], 
    RowBox[{"-", "ep"}]], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "-", "ep"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", "ep", "]"}]}], 
  RowBox[{"Gamma", "[", 
   RowBox[{"2", "-", 
    RowBox[{"2", " ", "ep"}]}], "]"}]]], "Output",
 CellChangeTimes->{3.8369815213825703`*^9, 3.836982209815219*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"1670ba32-c17b-428b-a64f-3ce3985646e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"prop1Hexp", "=", 
  RowBox[{
   RowBox[{"Apart", "[", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"prop1H", " ", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{"EulerGamma", " ", "ep"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], "]"}], 
     ",", "ep"}], "]"}], "+", 
   RowBox[{"WARNprop1H", " ", 
    RowBox[{"ep", "^", "5"}]}]}]}]], "Input",
 CellChangeTimes->{{3.836981554630094*^9, 3.8369815652082043`*^9}, {
  3.836982215113356*^9, 3.8369822275213423`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"f37d3abb-ab9d-42a6-9aa6-d69ddb47158c"],

Cell[BoxData[
 RowBox[{"2", "+", 
  FractionBox["1", "ep"], "+", 
  RowBox[{
   SuperscriptBox["ep", "5"], " ", "WARNprop1H"}], "-", 
  RowBox[{"Log", "[", 
   RowBox[{"-", "mh2"}], "]"}], "-", 
  RowBox[{
   FractionBox["1", "12"], " ", "ep", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "48"}], "+", 
     SuperscriptBox["\[Pi]", "2"], "+", 
     RowBox[{"24", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "mh2"}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"-", "mh2"}], "]"}], "2"]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   SuperscriptBox["ep", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"96", "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     RowBox[{"48", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "mh2"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "mh2"}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"-", "mh2"}], "]"}], "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"-", "mh2"}], "]"}], "3"]}], "-", 
     RowBox[{"28", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "1440"], 
   RowBox[{
    SuperscriptBox["ep", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "23040"}], "+", 
      RowBox[{"480", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "+", 
      RowBox[{"47", " ", 
       SuperscriptBox["\[Pi]", "4"]}], "+", 
      RowBox[{"11520", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "mh2"}], "]"}]}], "-", 
      RowBox[{"240", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "mh2"}], "]"}]}], "-", 
      RowBox[{"2880", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "mh2"}], "]"}], "2"]}], "+", 
      RowBox[{"60", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "mh2"}], "]"}], "2"]}], "+", 
      RowBox[{"480", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "mh2"}], "]"}], "3"]}], "-", 
      RowBox[{"60", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "mh2"}], "]"}], "4"]}], "+", 
      RowBox[{"6720", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"3360", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "mh2"}], "]"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "1440"], 
   RowBox[{
    SuperscriptBox["ep", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"46080", "-", 
      RowBox[{"960", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"94", " ", 
       SuperscriptBox["\[Pi]", "4"]}], "-", 
      RowBox[{"23040", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "mh2"}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "mh2"}], "]"}]}], "+", 
      RowBox[{"47", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "mh2"}], "]"}]}], "+", 
      RowBox[{"5760", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "mh2"}], "]"}], "2"]}], "-", 
      RowBox[{"120", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "mh2"}], "]"}], "2"]}], "-", 
      RowBox[{"960", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "mh2"}], "]"}], "3"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "mh2"}], "]"}], "3"]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "mh2"}], "]"}], "4"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "mh2"}], "]"}], "5"]}], "-", 
      RowBox[{"13440", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"280", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"6720", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "mh2"}], "]"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"1680", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "mh2"}], "]"}], "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"8928", " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.836981567489889*^9, 3.836982229718761*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"51399d88-45cf-4fac-b2db-d2f9e0ad8bfb"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"prop1Hexp", "=", 
   RowBox[{"2", "+", 
    FractionBox["1", "ep"], "+", 
    RowBox[{
     SuperscriptBox["ep", "5"], " ", "WARNprop1H"}], "-", 
    RowBox[{"Log", "[", 
     RowBox[{"-", "mh2"}], "]"}], "-", 
    RowBox[{
     FractionBox["1", "12"], " ", "ep", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "48"}], "+", 
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"24", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "mh2"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "mh2"}], "]"}], "2"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "12"], " ", 
     SuperscriptBox["ep", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"96", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"48", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "mh2"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "mh2"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "mh2"}], "]"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "mh2"}], "]"}], "3"]}], "-", 
       RowBox[{"28", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "1440"], 
     SuperscriptBox["ep", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "23040"}], "+", 
       RowBox[{"480", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"47", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"11520", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "mh2"}], "]"}]}], "-", 
       RowBox[{"240", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "mh2"}], "]"}]}], "-", 
       RowBox[{"2880", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "mh2"}], "]"}], "2"]}], "+", 
       RowBox[{"60", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "mh2"}], "]"}], "2"]}], "+", 
       RowBox[{"480", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "mh2"}], "]"}], "3"]}], "-", 
       RowBox[{"60", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "mh2"}], "]"}], "4"]}], "+", 
       RowBox[{"6720", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"3360", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "mh2"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "1440"], 
     SuperscriptBox["ep", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"46080", "-", 
       RowBox[{"960", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"94", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "-", 
       RowBox[{"23040", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "mh2"}], "]"}]}], "+", 
       RowBox[{"480", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "mh2"}], "]"}]}], "+", 
       RowBox[{"47", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "mh2"}], "]"}]}], "+", 
       RowBox[{"5760", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "mh2"}], "]"}], "2"]}], "-", 
       RowBox[{"120", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "mh2"}], "]"}], "2"]}], "-", 
       RowBox[{"960", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "mh2"}], "]"}], "3"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "mh2"}], "]"}], "3"]}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "mh2"}], "]"}], "4"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "mh2"}], "]"}], "5"]}], "-", 
       RowBox[{"13440", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"280", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"6720", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "mh2"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"1680", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "mh2"}], "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"8928", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.83698224254767*^9, 3.8369822430152693`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"e78f4425-fe9f-4452-9294-7795d4328b20"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], "\[Rule]", 
   RowBox[{"vac1", " ", "vac1w"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"G", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0"}], "}"}]}], "]"}], "\[Rule]", 
    RowBox[{"vac1", " ", "prop1w"}]}], ";"}]}]}], "Input",ExpressionUUID->\
"46964233-1e8d-4235-9374-291bf4e44908"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"box1hres", "=", 
  RowBox[{
  "Get", "[", "\"\</home/smirnov/e/2021/BCPST/box1hres.txt\>\"", 
   "]"}]}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"f78d5e12-759c-48bc-8554-6e5c028899f3"],

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["ep", "2"], " ", "s", " ", "u"}]], "+", 
  RowBox[{
   SuperscriptBox["ep", "3"], " ", "WARNbox1h"}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "mh2"}]}], "]"}], "-", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "s"}]}], "]"}], "-", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "u"}]}], "]"}]}], ")"}]}], 
   RowBox[{"ep", " ", "s", " ", "u"}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"6", " ", "s", " ", "u"}]], 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], "-", 
     RowBox[{"12", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "mh2"}]}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "s"}]}], "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "mh2"}]}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "u"}]}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "s"}]}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "u"}]}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "mh2"}]}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "mh2"}], ",", 
        RowBox[{"-", "s"}]}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "mh2"}]}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "mh2"}], ",", 
        RowBox[{"-", "u"}]}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "mh2"}]}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "s"}]}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "u"}]}], "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "mh2"}], ",", "0", ",", 
        RowBox[{"-", "s"}]}], "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "mh2"}], ",", "0", ",", 
        RowBox[{"-", "u"}]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"6", " ", "s", " ", "u"}]], 
   RowBox[{"ep", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", "0", ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", "0", ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "-", 
      RowBox[{"28", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"240", " ", "s", " ", "u"}]], 
   RowBox[{
    SuperscriptBox["ep", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"13", " ", 
       SuperscriptBox["\[Pi]", "4"]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "+", 
      RowBox[{"80", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"80", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"80", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "-", 
      RowBox[{"80", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"80", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "+", 
      RowBox[{"80", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"960", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"80", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "+", 
      RowBox[{"80", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "-", 
      RowBox[{"80", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "-", 
      RowBox[{"960", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", "0", ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", "0", ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", "0", ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", "0", ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", "0", ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", "0", ",", 
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}], ",", "0", ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}], ",", "0", ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "mh2"}], ",", "0", ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "mh2"}], ",", 
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "u"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", "0", ",", 
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "-", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "mh2"}], ",", "0", ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{
          RowBox[{"-", "mh2"}], "+", "u"}], ",", 
         RowBox[{"-", "mh2"}], ",", "0", ",", 
         RowBox[{"-", "s"}]}], "]"}]}], "+", 
      RowBox[{"1120", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "mh2"}]}], "]"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"1120", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "s"}]}], "]"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"1120", " ", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "u"}]}], "]"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.8481142576346397`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"40f587f8-7ba4-447c-93b4-5c08555161d1"]
}, Closed]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.836999546008046*^9},ExpressionUUID->"e7566303-e3e8-4a63-9ef8-\
a722ab2721da"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Two", "-", 
    RowBox[{
    "loop", " ", "vacuum", " ", "integrals", " ", "with", " ", "the", " ", 
     "masses", " ", "mt"}]}], ",", "0", ",", "0"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.836999564298183*^9, 
  3.836999595054677*^9}},ExpressionUUID->"dcd8a1c0-b275-4fa8-b144-\
603a2673b676"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vac2", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["mt2", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "ep"}]}]], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "ep"}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", "ep", "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "ep"}]}], "]"}]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "-", "ep"}], "]"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.824991175791678*^9, 3.824991186887582*^9}, {
   3.824991354411043*^9, 3.8249913550820312`*^9}, 3.824991512181264*^9, {
   3.8252473137976227`*^9, 3.825247316675647*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"fcfc67da-6da1-4f5d-a214-d983b39ee13c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vac2exp", "=", 
  RowBox[{
   RowBox[{"Apart", "[", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"vac2", " ", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{"2", "EulerGamma", " ", "ep"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], "]"}], 
     ",", "ep"}], "]"}], "+", 
   RowBox[{"WARNvac2", " ", 
    RowBox[{"ep", "^", "5"}]}]}]}]], "Input",
 CellChangeTimes->{{3.836800183317601*^9, 3.8368002261607237`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"79e1966a-b246-4865-95b5-fed3c44a8e05"],

Cell[BoxData[
 RowBox[{
  FractionBox["mt2", 
   RowBox[{"2", " ", 
    SuperscriptBox["ep", "2"]}]], "+", 
  RowBox[{
   SuperscriptBox["ep", "5"], " ", "WARNvac2"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"3", " ", "mt2"}], "-", 
    RowBox[{"2", " ", "mt2", " ", 
     RowBox[{"Log", "[", "mt2", "]"}]}]}], 
   RowBox[{"2", " ", "ep"}]], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", "mt2", " ", 
   RowBox[{"(", 
    RowBox[{"14", "+", 
     SuperscriptBox["\[Pi]", "2"], "-", 
     RowBox[{"12", " ", 
      RowBox[{"Log", "[", "mt2", "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "mt2", "]"}], "2"]}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "12"], " ", "ep", " ", "mt2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "90"}], "-", 
     RowBox[{"9", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"84", " ", 
      RowBox[{"Log", "[", "mt2", "]"}]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", "mt2", "]"}]}], "-", 
     RowBox[{"36", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "mt2", "]"}], "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "mt2", "]"}], "3"]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "240"], " ", 
   SuperscriptBox["ep", "2"], " ", "mt2", " ", 
   RowBox[{"(", 
    RowBox[{"3720", "+", 
     RowBox[{"420", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"21", " ", 
      SuperscriptBox["\[Pi]", "4"]}], "-", 
     RowBox[{"3600", " ", 
      RowBox[{"Log", "[", "mt2", "]"}]}], "-", 
     RowBox[{"360", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", "mt2", "]"}]}], "+", 
     RowBox[{"1680", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "mt2", "]"}], "2"]}], "+", 
     RowBox[{"120", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "mt2", "]"}], "2"]}], "-", 
     RowBox[{"480", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "mt2", "]"}], "3"]}], "+", 
     RowBox[{"80", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "mt2", "]"}], "4"]}], "-", 
     RowBox[{"960", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"640", " ", 
      RowBox[{"Log", "[", "mt2", "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "240"], " ", 
   SuperscriptBox["ep", "3"], " ", "mt2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7560"}], "-", 
     RowBox[{"900", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     RowBox[{"63", " ", 
      SuperscriptBox["\[Pi]", "4"]}], "+", 
     RowBox[{"7440", " ", 
      RowBox[{"Log", "[", "mt2", "]"}]}], "+", 
     RowBox[{"840", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", "mt2", "]"}]}], "+", 
     RowBox[{"42", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      RowBox[{"Log", "[", "mt2", "]"}]}], "-", 
     RowBox[{"3600", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "mt2", "]"}], "2"]}], "-", 
     RowBox[{"360", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "mt2", "]"}], "2"]}], "+", 
     RowBox[{"1120", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "mt2", "]"}], "3"]}], "+", 
     RowBox[{"80", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "mt2", "]"}], "3"]}], "-", 
     RowBox[{"240", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "mt2", "]"}], "4"]}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "mt2", "]"}], "5"]}], "+", 
     RowBox[{"2240", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"160", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"1920", " ", 
      RowBox[{"Log", "[", "mt2", "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"640", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "mt2", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"768", " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "30240"], 
   RowBox[{
    SuperscriptBox["ep", "4"], " ", "mt2", " ", 
    RowBox[{"(", 
     RowBox[{"1920240", "+", 
      RowBox[{"234360", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "+", 
      RowBox[{"18522", " ", 
       SuperscriptBox["\[Pi]", "4"]}], "+", 
      RowBox[{"869", " ", 
       SuperscriptBox["\[Pi]", "6"]}], "-", 
      RowBox[{"1905120", " ", 
       RowBox[{"Log", "[", "mt2", "]"}]}], "-", 
      RowBox[{"226800", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", "mt2", "]"}]}], "-", 
      RowBox[{"15876", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"Log", "[", "mt2", "]"}]}], "+", 
      RowBox[{"937440", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "mt2", "]"}], "2"]}], "+", 
      RowBox[{"105840", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "mt2", "]"}], "2"]}], "+", 
      RowBox[{"5292", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "mt2", "]"}], "2"]}], "-", 
      RowBox[{"302400", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "mt2", "]"}], "3"]}], "-", 
      RowBox[{"30240", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "mt2", "]"}], "3"]}], "+", 
      RowBox[{"70560", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "mt2", "]"}], "4"]}], "+", 
      RowBox[{"5040", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "mt2", "]"}], "4"]}], "-", 
      RowBox[{"12096", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "mt2", "]"}], "5"]}], "+", 
      RowBox[{"1344", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "mt2", "]"}], "6"]}], "-", 
      RowBox[{"604800", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"60480", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"564480", " ", 
       RowBox[{"Log", "[", "mt2", "]"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"40320", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", "mt2", "]"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"241920", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "mt2", "]"}], "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"53760", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "mt2", "]"}], "3"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"53760", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
      RowBox[{"290304", " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
      RowBox[{"193536", " ", 
       RowBox[{"Log", "[", "mt2", "]"}], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.836800228362961*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"a8524bf9-e6bc-4112-932c-06759294e138"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"vac2exp", "=", 
   RowBox[{
    FractionBox["mt2", 
     RowBox[{"2", " ", 
      SuperscriptBox["ep", "2"]}]], "+", 
    RowBox[{
     SuperscriptBox["ep", "5"], " ", "WARNvac2"}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"3", " ", "mt2"}], "-", 
      RowBox[{"2", " ", "mt2", " ", 
       RowBox[{"Log", "[", "mt2", "]"}]}]}], 
     RowBox[{"2", " ", "ep"}]], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", "mt2", " ", 
     RowBox[{"(", 
      RowBox[{"14", "+", 
       SuperscriptBox["\[Pi]", "2"], "-", 
       RowBox[{"12", " ", 
        RowBox[{"Log", "[", "mt2", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "2"]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "12"], " ", "ep", " ", "mt2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "90"}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"84", " ", 
        RowBox[{"Log", "[", "mt2", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "mt2", "]"}]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "3"]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "240"], " ", 
     SuperscriptBox["ep", "2"], " ", "mt2", " ", 
     RowBox[{"(", 
      RowBox[{"3720", "+", 
       RowBox[{"420", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"21", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "-", 
       RowBox[{"3600", " ", 
        RowBox[{"Log", "[", "mt2", "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "mt2", "]"}]}], "+", 
       RowBox[{"1680", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "2"]}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "2"]}], "-", 
       RowBox[{"480", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "3"]}], "+", 
       RowBox[{"80", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "4"]}], "-", 
       RowBox[{"960", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"640", " ", 
        RowBox[{"Log", "[", "mt2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "240"], " ", 
     SuperscriptBox["ep", "3"], " ", "mt2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7560"}], "-", 
       RowBox[{"900", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"63", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"7440", " ", 
        RowBox[{"Log", "[", "mt2", "]"}]}], "+", 
       RowBox[{"840", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "mt2", "]"}]}], "+", 
       RowBox[{"42", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"Log", "[", "mt2", "]"}]}], "-", 
       RowBox[{"3600", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "2"]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "2"]}], "+", 
       RowBox[{"1120", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "3"]}], "+", 
       RowBox[{"80", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "3"]}], "-", 
       RowBox[{"240", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "4"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "5"]}], "+", 
       RowBox[{"2240", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"160", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"1920", " ", 
        RowBox[{"Log", "[", "mt2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"640", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"768", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "30240"], 
     SuperscriptBox["ep", "4"], " ", "mt2", " ", 
     RowBox[{"(", 
      RowBox[{"1920240", "+", 
       RowBox[{"234360", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"18522", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"869", " ", 
        SuperscriptBox["\[Pi]", "6"]}], "-", 
       RowBox[{"1905120", " ", 
        RowBox[{"Log", "[", "mt2", "]"}]}], "-", 
       RowBox[{"226800", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "mt2", "]"}]}], "-", 
       RowBox[{"15876", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"Log", "[", "mt2", "]"}]}], "+", 
       RowBox[{"937440", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "2"]}], "+", 
       RowBox[{"105840", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "2"]}], "+", 
       RowBox[{"5292", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "2"]}], "-", 
       RowBox[{"302400", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "3"]}], "-", 
       RowBox[{"30240", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "3"]}], "+", 
       RowBox[{"70560", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "4"]}], "+", 
       RowBox[{"5040", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "4"]}], "-", 
       RowBox[{"12096", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "5"]}], "+", 
       RowBox[{"1344", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "6"]}], "-", 
       RowBox[{"604800", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"60480", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"564480", " ", 
        RowBox[{"Log", "[", "mt2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"40320", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "mt2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"241920", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"53760", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "mt2", "]"}], "3"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"53760", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
       RowBox[{"290304", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"193536", " ", 
        RowBox[{"Log", "[", "mt2", "]"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.836999615023929*^9, 
  3.836999616367921*^9}},ExpressionUUID->"c344ed08-f958-4344-bd3f-\
b9fa592bb1be"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.836999645277049*^9, 
  3.836999645504109*^9}},ExpressionUUID->"c32e24e3-ca65-4b28-80fa-\
8781cf3b63f1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "vac1", ",", "vac1w", ",", "vac2", ",", "\[IndentingNewLine]", "prop1s", 
   ",", "prop1t", ",", "prop1H", ",", "\[IndentingNewLine]", "prop1wH", ",", 
   "boxH"}], "}"}]], "Input",
 CellChangeTimes->{{3.848115352537306*^9, 
  3.848115377347857*^9}},ExpressionUUID->"18a7c926-aa31-4404-af2b-\
a960ccdb9643"]
},
WindowSize->{845, 841},
WindowMargins->{{Automatic, 337}, {0, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 729, 15, 78, "Input",ExpressionUUID->"5b64a9af-85d8-4e94-9dfa-61257c4f8552"],
Cell[1290, 37, 354, 7, 31, "Input",ExpressionUUID->"ad532116-0f25-449b-a732-b3bd53bb68c6"],
Cell[1647, 46, 427, 9, 31, "Input",ExpressionUUID->"94f7360c-1e1d-4be5-91a3-9df248a4d278"],
Cell[2077, 57, 473, 8, 55, "Input",ExpressionUUID->"30d9894b-66d5-4f24-b9f4-3f7f0a99434a"],
Cell[2553, 67, 496, 17, 31, "Input",ExpressionUUID->"01f39b5f-6f45-4b67-9b48-08181f57a89b"],
Cell[3052, 86, 460, 11, 31, "Input",ExpressionUUID->"bfb9ea6e-fe4a-42a8-8080-4246102c3243"],
Cell[3515, 99, 379, 9, 39, "Input",ExpressionUUID->"a5bad571-befa-40f1-af80-83452d593ebf"],
Cell[3897, 110, 557, 14, 55, "Input",ExpressionUUID->"037ca370-c6b0-4b04-a56e-47b908fad915"],
Cell[4457, 126, 333, 11, 31, "Input",ExpressionUUID->"2618337c-3f5f-4985-83a7-3d3361ff606a"],
Cell[4793, 139, 4647, 128, 326, "Input",ExpressionUUID->"dc67e63e-3e9f-47ce-8400-0aa54fc040cf"],
Cell[9443, 269, 427, 15, 31, "Input",ExpressionUUID->"179a5e03-ad46-4481-87b5-45ae1175e4d3"],
Cell[9873, 286, 491, 12, 31, "Input",ExpressionUUID->"af6a075f-4405-409e-b3dd-b37c5964a12d"],
Cell[10367, 300, 639, 20, 63, "Input",ExpressionUUID->"edf0235d-26e6-4115-9efc-ae2b08262f50"],
Cell[11009, 322, 892, 23, 55, "Input",ExpressionUUID->"639bd790-f754-41e7-98ce-2bb911996fd8"],
Cell[11904, 347, 359, 12, 31, "Input",ExpressionUUID->"9eeecb0b-be83-4cbc-9fff-50a7d1aa55e0"],
Cell[12266, 361, 221, 5, 31, "Input",ExpressionUUID->"bfd9c73a-38ac-41d1-82f1-bcb61fe4bca8"],
Cell[12490, 368, 424, 12, 31, "Input",ExpressionUUID->"a63dd569-f56a-4e9a-a825-b58f73bd7aa3"],
Cell[CellGroupData[{
Cell[12939, 384, 390, 8, 31, "Input",ExpressionUUID->"cfd0fe74-7f99-4608-87ef-620e545de835"],
Cell[13332, 394, 4444, 127, 257, "Output",ExpressionUUID->"e90542f6-cf7d-4fab-94bc-5fecc67ccec3"]
}, Closed]],
Cell[17791, 524, 4747, 129, 322, "Input",ExpressionUUID->"3dd3d212-2277-48ac-91d0-b2b238ff11a2"],
Cell[CellGroupData[{
Cell[22563, 657, 230, 4, 31, "Input",ExpressionUUID->"b44ae630-2c3f-491d-8d8c-69ab8864f09a"],
Cell[22796, 663, 68150, 1854, 5645, "Output",ExpressionUUID->"83c21f0a-f0ff-44d4-9e01-65ecc04080a5"]
}, Closed]],
Cell[CellGroupData[{
Cell[90983, 2522, 287, 6, 27, "Input",ExpressionUUID->"e2cbb5fc-6dec-45da-a785-74987d3b852d"],
Cell[91273, 2530, 68293, 1856, 5645, "Output",ExpressionUUID->"f000eed2-3646-4cc8-86ba-7260656f72aa"]
}, Closed]],
Cell[159581, 4389, 686, 17, 51, "Input",ExpressionUUID->"bbf2bdae-82b2-4692-912e-c231a21f627a"],
Cell[CellGroupData[{
Cell[160292, 4410, 615, 16, 55, "Input",ExpressionUUID->"5b0359bf-530b-4e18-ab3d-af55f6ac316b"],
Cell[160910, 4428, 718, 17, 107, "Output",ExpressionUUID->"7886f080-ef9a-40b7-aa5a-8c952e8a03fe"]
}, Open  ]],
Cell[161643, 4448, 231, 5, 31, "Input",ExpressionUUID->"4805a76c-d015-455a-9469-9023a555c351"],
Cell[CellGroupData[{
Cell[161899, 4457, 306, 7, 31, "Input",ExpressionUUID->"85c1d445-e673-4553-9800-7b98e8d6d538"],
Cell[162208, 4466, 465, 10, 37, "Output",ExpressionUUID->"a29a2d7a-2929-4150-a56b-7f883a54626c"]
}, Open  ]],
Cell[162688, 4479, 807, 21, 55, "Input",ExpressionUUID->"afacd7ea-6d4d-4b66-8c35-4a9b1c65d599"],
Cell[163498, 4502, 1006, 33, 52, "Input",ExpressionUUID->"27a0aec7-9189-415a-a7ce-22d456998a1e"],
Cell[164507, 4537, 427, 15, 31, "Input",ExpressionUUID->"fb36ba09-d3f0-48cf-95d1-a74988aaff3d"],
Cell[164937, 4554, 200, 4, 31, "Input",ExpressionUUID->"08f9c37c-ffaa-4075-a6d2-05bf7328ee64"],
Cell[165140, 4560, 982, 32, 63, "Input",ExpressionUUID->"227fa77f-f25a-4417-89ef-da1ed85376bd"],
Cell[166125, 4594, 368, 10, 31, "Input",ExpressionUUID->"cc22c55b-3bc8-4bb2-b179-4ce2e65f0480"],
Cell[166496, 4606, 379, 11, 31, "Input",ExpressionUUID->"1bf33772-0219-424e-9c84-a911d0a982e1"],
Cell[CellGroupData[{
Cell[166900, 4621, 362, 10, 31, "Input",ExpressionUUID->"aa22f9d0-baf6-4354-9562-7940c4a4408b"],
Cell[167265, 4633, 544, 16, 61, "Output",ExpressionUUID->"45510b18-ec12-41f7-9385-6472844740ff"]
}, Open  ]],
Cell[167824, 4652, 312, 7, 31, "Input",ExpressionUUID->"21dbc4ae-3737-43c7-ac31-e0dd534ce054"],
Cell[CellGroupData[{
Cell[168161, 4663, 707, 19, 55, "Input",ExpressionUUID->"247839ac-2960-4161-860a-7ff4aca0dc98"],
Cell[168871, 4684, 4900, 149, 243, "Output",ExpressionUUID->"068669bc-fea5-45b2-9721-5bc0499b3b5d"]
}, Closed]],
Cell[173786, 4836, 5136, 149, 281, "Input",ExpressionUUID->"3fa73cfc-6ab5-4b46-aa1d-a0edf1125a1c"],
Cell[178925, 4987, 187, 4, 55, "Input",ExpressionUUID->"33593d0f-7326-4a32-8fd3-b0ff43e33d7b"],
Cell[179115, 4993, 427, 15, 31, "Input",ExpressionUUID->"ae83dd6f-ffd0-4d4b-83e8-32f4668c0ff6"],
Cell[179545, 5010, 504, 12, 31, "Input",ExpressionUUID->"cfb63377-8d1e-49c8-8eee-30be808de0ba"],
Cell[180052, 5024, 1390, 44, 78, "Input",ExpressionUUID->"f7f6c318-785a-456f-a647-7568d4ff87bb"],
Cell[181445, 5070, 274, 7, 31, "Input",ExpressionUUID->"a8d2c901-8dfe-4d9c-8816-430655557979"],
Cell[181722, 5079, 780, 23, 31, "Input",ExpressionUUID->"5d7201d3-3be5-46da-9d83-1ba714bad084"],
Cell[182505, 5104, 314, 9, 31, "Input",ExpressionUUID->"f7f4cb07-c29c-47c0-b9d8-ed98048b11ee"],
Cell[182822, 5115, 546, 11, 55, "Input",ExpressionUUID->"db0b4a88-88af-484f-a3a3-5c13775d8610"],
Cell[183371, 5128, 312, 9, 31, "Input",ExpressionUUID->"e82b5706-9da3-4d60-b598-230692d5d76b"],
Cell[183686, 5139, 312, 9, 31, "Input",ExpressionUUID->"4c20ee16-88e7-4080-98ad-5a4fc5794691"],
Cell[184001, 5150, 310, 9, 31, "Input",ExpressionUUID->"110f9b66-9882-4b5c-a616-0b5745df7ac9"],
Cell[184314, 5161, 314, 8, 31, "Input",ExpressionUUID->"13136645-435e-4791-a7db-090156e95c7d"],
Cell[CellGroupData[{
Cell[184653, 5173, 364, 10, 31, "Input",ExpressionUUID->"fdd46248-16bf-489f-9310-7f8e287b9cdb"],
Cell[185020, 5185, 497, 15, 61, "Output",ExpressionUUID->"f78e5d59-cf89-49b6-a727-9fd9c97de993"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185554, 5205, 710, 19, 55, "Input",ExpressionUUID->"3412ffbf-86a2-4401-9c8d-ab0fd9949cf5"],
Cell[186267, 5226, 4902, 149, 243, "Output",ExpressionUUID->"ac42f801-f1e9-4b40-b468-016d4cd7645d"]
}, Closed]],
Cell[191184, 5378, 5118, 150, 281, "Input",ExpressionUUID->"70769785-9d9d-4e1e-b272-522c8bd53ee2"],
Cell[CellGroupData[{
Cell[196327, 5532, 420, 11, 31, "Input",ExpressionUUID->"a3ee79a2-9981-4a90-9bdc-4491f9bf084e"],
Cell[196750, 5545, 522, 15, 61, "Output",ExpressionUUID->"1670ba32-c17b-428b-a64f-3ce3985646e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197309, 5565, 761, 20, 55, "Input",ExpressionUUID->"f37d3abb-ab9d-42a6-9aa6-d69ddb47158c"],
Cell[198073, 5587, 4974, 149, 282, "Output",ExpressionUUID->"51399d88-45cf-4fac-b2db-d2f9e0ad8bfb"]
}, Closed]],
Cell[203062, 5739, 5188, 149, 305, "Input",ExpressionUUID->"e78f4425-fe9f-4452-9294-7795d4328b20"],
Cell[208253, 5890, 679, 20, 55, "Input",ExpressionUUID->"46964233-1e8d-4235-9374-291bf4e44908"],
Cell[CellGroupData[{
Cell[208957, 5914, 217, 5, 31, "Input",ExpressionUUID->"f78d5e12-759c-48bc-8554-6e5c028899f3"],
Cell[209177, 5921, 42369, 1283, 1652, "Output",ExpressionUUID->"40f587f8-7ba4-447c-93b4-5c08555161d1"]
}, Closed]],
Cell[251561, 7207, 147, 3, 51, "Input",ExpressionUUID->"e7566303-e3e8-4a63-9ef8-a722ab2721da"],
Cell[251711, 7212, 359, 9, 31, "Input",ExpressionUUID->"dcd8a1c0-b275-4fa8-b144-603a2673b676"],
Cell[252073, 7223, 830, 22, 57, "Input",ExpressionUUID->"fcfc67da-6da1-4f5d-a214-d983b39ee13c"],
Cell[CellGroupData[{
Cell[252928, 7249, 709, 19, 55, "Input",ExpressionUUID->"79e1966a-b246-4865-95b5-fed3c44a8e05"],
Cell[253640, 7270, 7401, 207, 448, "Output",ExpressionUUID->"a8524bf9-e6bc-4112-932c-06759294e138"]
}, Closed]],
Cell[261056, 7480, 7769, 209, 516, "Input",ExpressionUUID->"c344ed08-f958-4344-bd3f-b9fa592bb1be"],
Cell[268828, 7691, 152, 3, 31, "Input",ExpressionUUID->"c32e24e3-ca65-4b28-80fa-8781cf3b63f1"],
Cell[268983, 7696, 349, 8, 78, "Input",ExpressionUUID->"18a7c926-aa31-4404-af2b-a960ccdb9643"]
}
]
*)


